Bit-Flip Attacks on Vision-Language-Action Models: Action-Decoding Architecture Shapes the Vulnerability

Quantized Vision-Language-Action (VLA) models expose a weight-fault surface: Rowhammer-style faults can corrupt deployed INT8 bits. We present the first bit-flip attack on a VLA: a few gradient-selected flips reduce closed-loop success to $0\%$, while hundreds of random flips are harmless. Across four model variants spanning three action-head families, damaging bits concentrate in a few action-generating layers, but the empirical budget depends sharply on the head: direct regression and token policies fall in $1$--$5$ flips, whereas the evaluated flow-matching policies require ${\sim}100$--$300$. Our fixed-direction manifold-escape loss cuts \pizero{}'s budget from ${\sim}1000$ to ${\sim}100$ flips, and a matched five-direction sweep shows that the attack is not specific to an all-positive direction. On a direct head, protecting $3.1\%$ of weights preserves $60\%$ success at $K{=}100$, and protecting $5.3\%$ moves the open-loop break threshold from 3 to 100 flips. Finally, task-calibrated emulated $K{=}100$ flips yield $0/20$ real-robot successes, versus $14/20$ clean and $16/20$ global-random. Weight integrity is therefore a security boundary for embodied foundation models. Code is included as ancillary material.

==> anc/code/README.md <==
# Bit-Flip Attacks on Vision-Language-Action Models

Research code for gradient-ranked logical INT8 bit-flip attacks on
Vision-Language-Action (VLA) policies. The repository covers direct-regression,
discrete-token, and flow-matching action heads, together with the localized
protection and physical-robot patch utilities used in the paper.

This repository intentionally contains **code only**. It does not redistribute
checkpoints, benchmark assets, calibration observations, robot videos, or
experiment outputs.

## Contents

- `bfa_vla/`: reusable per-channel INT8 quantization and exact bit-flip ranking.
- `openvla/`: discrete OpenVLA LIBERO/SimplerEnv attacks, full-action-stack
  quantization, and adaptive localized protection.
- `pi0/`: fixed-direction manifold-escape attack, matched direction sweep, and
  solver-step diagnostic for pi0.
- `pi05/`: pi0.5 loader and differentiable flow-policy attack.
- `real_robot/`: memory-safe application and restoration of logical INT8 patch
  lists.
- `analysis/`: analysis code for independently rebuilt ranking seeds.

## Installation

Create a CUDA-enabled Python environment and install:

```bash
pip install -r requirements.txt
```

The public policy implementations and benchmarks must be installed separately:

- OpenVLA / OpenVLA-OFT
- LeRobot pi0 and pi0.5
- LIBERO
- SimplerEnv, for the cross-benchmark experiment

No private filesystem paths are assumed. Supply checkpoints and calibration
inputs through command-line arguments or the environment variables documented
below.

## Common INT8 attack primitive

`bfa_vla/int8_attack.py` implements the paper's logical-fault model:
per-output-channel symmetric INT8 quantization, exact single-bit weight deltas,
first-order loss gain, top-K ranking, in-memory patching, and exact restoration.

For a differentiable VLA action `action`, accumulate the fixed-direction loss
and then rank the populated gradients:

```python
from bfa_vla.int8_attack import (
    accumulate_fixed_direction_gradients,
    rank_int8_bit_flips,
    apply_ranked_flips,
    restore_weights,
)

targets = {
    name: module
    for name, module in model.named_modules()
    if is_action_generating_linear(name, module)
}

accumulate_fixed_direction_gradients(
    action_fn=differentiable_action_fn,
    calibration_batches=calibration_batches,
    targets=targets,
)
state, flips = rank_int8_bit_flips(targets, k=100)
saved = apply_ranked_flips(state, flips)

# Run open-loop or closed-loop evaluation here.

restore_weights(state, saved)
```

The same primitive applies to OpenVLA-OFT: `action_fn` should return the
differentiable continuous output of its L1-regression head. The evaluated
action decoder remains unchanged.

## Discrete OpenVLA

Set the public checkpoint and run a suite-level attack:

```bash
export MODEL=/path/to/openvla-checkpoint
export SUITE=libero_spatial
export NT=3
export EP=10
export OUTJSON=outputs/discrete_spatial.json
python openvla/discrete_suite_attack.py
```

The cached-frame scripts additionally use:

```bash
export CALIBRATION_DIR=/path/to/calibration_frames
```

`CALIBRATION_DIR/index.json` identifies public-simulator frames and their task
instructions. Outputs are written under `outputs/`, which is ignored by Git.

## pi0

```bash
export PI0_PATH=/path/to/pi0_libero_checkpoint
export MUJOCO_GL=egl

python pi0/direction_sweep.py \
  --suite libero_spatial --tasks 3 --episodes 10 \
  --calibration-frames 3 --gradient-noise 2 --K 100 \
  --directions pos,neg,rand0,rand1,rand2 --seed 20260722 \
  --out outputs/pi0_direction_sweep.json
```

Use `pi0/step_cancellation.py --help` for the paired fixed-path diagnostic.

## pi0.5 and real-robot patching

`pi05/attack_pi05.py` accepts a public/base model, an expert checkpoint, and
local observation arrays. It writes only the requested local output file.

The physical-robot utility does not bundle a selected patch. Validate a
separately supplied logical flip list with:

```bash
python real_robot/apply_logical_flips.py /path/to/flips.json --expected 100
```

Import `patch_model` and `unpatch_model` from the same module to apply the list
immediately before evaluation and restore the exact touched scalars afterward.

## Scope

The code emulates logical INT8 bit flips in model memory. It does not implement
Rowhammer or another end-to-end physical fault-delivery mechanism.



==> anc/code/analysis/analyze_cancellation_multiseed.py <==
#!/usr/bin/env python3
"""Aggregate the preregistered seed-level cancellation comparison."""

import argparse
import csv
import json
from pathlib import Path

import numpy as np
from scipy import stats


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("result_dir", type=Path)
    parser.add_argument("--expected-seeds", type=int, default=10)
    parser.add_argument("--out", type=Path, default=None)
    args = parser.parse_args()

    paths = sorted(args.result_dir.glob("seed_*.json"))
    if len(paths) != args.expected_seeds:
        raise SystemExit(f"Expected {args.expected_seeds} completed seeds, found {len(paths)}")

    rows = []
    for path in paths:
        result = json.loads(path.read_text())
        protocol = result["protocol"]
        directed = result["objectives"]["directed"]["summary"]["coherence_mean"]
        energy = result["objectives"]["energy"]["summary"]["coherence_mean"]
        seed = protocol.get("ranking_seed", int(protocol["evaluation_noise_seed"]) - 77)
        rows.append(
            {
                "seed": int(seed),
                "directed_coherence": float(directed),
                "energy_coherence": float(energy),
                "difference": float(directed - energy),
                "directed_top_layers": result["objectives"]["directed"]["top_layers"],
                "energy_top_layers": result["objectives"]["energy"]["top_layers"],
            }
        )

    differences = np.asarray([row["difference"] for row in rows], dtype=float)
    mean_difference = float(differences.mean())
    if np.allclose(differences, 0.0):
        interval = (0.0, 0.0)
        wilcoxon_statistic, wilcoxon_pvalue = 0.0, 1.0
    else:
        interval = stats.t.interval(
            0.95,
            df=len(differences) - 1,
            loc=mean_difference,
            scale=stats.sem(differences),
        )
        wilcoxon = stats.wilcoxon(
            differences,
            alternative="greater",
            zero_method="wilcox",
            method="auto",
        )
        wilcoxon_statistic = float(wilcoxon.statistic)
        wilcoxon_pvalue = float(wilcoxon.pvalue)

    summary = {
        "experimental_unit": "independent calibration/ranking seed",
        "n_seeds": len(rows),
        "mean_directed_coherence": float(np.mean([row["directed_coherence"] for row in rows])),
        "mean_energy_coherence": float(np.mean([row["energy_coherence"] for row in rows])),
        "mean_paired_difference": mean_difference,
        "mean_paired_difference_95ci": [float(interval[0]), float(interval[1])],
        "positive_seeds": int(np.sum(differences > 0)),
        "ties": int(np.sum(differences == 0)),
        "negative_seeds": int(np.sum(differences < 0)),
        "wilcoxon_one_sided": {
            "statistic": wilcoxon_statistic,
            "pvalue": wilcoxon_pvalue,
        },
        "claim_support_rule": ("95% CI lower bound > 0 and one-sided Wilcoxon p < 0.05"),
        "claim_supported": bool(interval[0] > 0 and wilcoxon_pvalue < 0.05),
        "seeds": rows,
    }

    out = args.out or args.result_dir.parent / "multiseed_summary.json"
    out.write_text(json.dumps(summary, indent=2))
    with out.with_suffix(".csv").open("w", newline="") as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=[
                "seed",
                "directed_coherence",
                "energy_coherence",
                "difference",
            ],
            lineterminator="\n",
        )
        writer.writeheader()
        writer.writerows({key: row[key] for key in writer.fieldnames} for row in rows)
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/bfa_vla/__init__.py <==
"""Reusable components for logical INT8 bit-flip attacks on VLA policies."""

from .int8_attack import (
    Flip,
    accumulate_fixed_direction_gradients,
    apply_ranked_flips,
    rank_int8_bit_flips,
    restore_weights,
)

__all__ = [
    "Flip",
    "accumulate_fixed_direction_gradients",
    "apply_ranked_flips",
    "rank_int8_bit_flips",
    "restore_weights",
]


==> anc/code/bfa_vla/int8_attack.py <==
"""Quantization-aware logical INT8 bit-flip ranking for VLA weight tensors."""

from __future__ import annotations

from collections.abc import Callable, Iterable, Mapping
from dataclasses import dataclass

import torch
from torch import Tensor, nn


@dataclass(frozen=True)
class Flip:
    """One ranked logical bit flip."""

    gain: float
    module: str
    row: int
    col: int
    bit: int


@dataclass
class QuantizedWeight:
    """INT8 representation and scale for one linear weight matrix."""

    module: nn.Linear
    quantized: Tensor
    scale: Tensor


def _signed_mask(bit: int) -> int:
    if not 0 <= bit <= 7:
        raise ValueError(f"INT8 bit must be in [0, 7], got {bit}")
    mask = 1 << bit
    return mask - 256 if mask >= 128 else mask


def _quantize_per_output_channel(weight: Tensor) -> tuple[Tensor, Tensor]:
    """Symmetric per-row INT8 quantization used by the paper."""
    scale = (weight.float().abs().amax(dim=1, keepdim=True) / 127.0).clamp_min(1e-12)
    quantized = torch.round(weight.float() / scale).clamp(-128, 127).to(torch.int8)
    return quantized, scale


def accumulate_fixed_direction_gradients(
    action_fn: Callable[[object], Tensor],
    calibration_batches: Iterable[object],
    targets: Mapping[str, nn.Linear],
    direction: Tensor | None = None,
) -> None:
    """Backpropagate the fixed-direction loss through executed VLA actions.

    ``action_fn(batch)`` must return a differentiable action tensor. If no
    direction is supplied, the all-positive direction is used. Gradients are
    averaged over the supplied calibration batches.
    """
    batches = list(calibration_batches)
    if not batches:
        raise ValueError("at least one calibration batch is required")

    for module in targets.values():
        module.weight.requires_grad_(True)
        module.weight.grad = None

    for batch in batches:
        action = action_fn(batch)
        current_direction = torch.ones_like(action) if direction is None else direction
        if current_direction.shape != action.shape:
            current_direction = torch.broadcast_to(current_direction, action.shape)
        loss = -(action * current_direction).sum() / len(batches)
        loss.backward()


def rank_int8_bit_flips(
    targets: Mapping[str, nn.Linear],
    k: int,
    per_tensor_candidates: int | None = None,
) -> tuple[dict[str, QuantizedWeight], list[Flip]]:
    """Rank exact INT8 single-bit changes by first-order loss improvement.

    The accumulated loss is minimized. For weight gradient ``g`` and exact
    dequantized bit delta ``delta``, the attack gain is ``-g * delta``.
    """
    if k <= 0:
        raise ValueError("k must be positive")
    keep = max(k, per_tensor_candidates or k)
    state: dict[str, QuantizedWeight] = {}
    candidates: list[Flip] = []

    for name, module in targets.items():
        if not isinstance(module, nn.Linear) or module.weight.ndim != 2:
            raise TypeError(f"{name} is not a 2-D torch.nn.Linear")
        gradient = module.weight.grad
        if gradient is None:
            continue

        quantized, scale = _quantize_per_output_channel(module.weight.detach())
        state[name] = QuantizedWeight(module=module, quantized=quantized, scale=scale)
        best_gain = torch.full_like(module.weight, -torch.inf, dtype=torch.float32)
        best_bit = torch.zeros_like(quantized, dtype=torch.int16)

        for bit in range(8):
            flipped = (
                quantized.to(torch.int16)
                .bitwise_xor(torch.tensor(_signed_mask(bit), device=quantized.device))
                .to(torch.int8)
            )
            delta = (flipped.float() - quantized.float()) * scale
            gain = -gradient.float() * delta
            better = gain > best_gain
            best_gain = torch.where(better, gain, best_gain)
            best_bit = torch.where(
                better,
                torch.full_like(best_bit, bit),
                best_bit,
            )

        flat_gain = best_gain.flatten()
        count = min(keep, flat_gain.numel())
        values, indices = torch.topk(flat_gain, count)
        columns = best_gain.shape[1]
        for value, index in zip(values.tolist(), indices.tolist()):
            row, col = divmod(index, columns)
            candidates.append(
                Flip(
                    gain=float(value),
                    module=name,
                    row=row,
                    col=col,
                    bit=int(best_bit[row, col]),
                )
            )

    if not candidates:
        raise RuntimeError("no populated gradients were found on the candidate linears")
    candidates.sort(key=lambda item: item.gain, reverse=True)
    return state, candidates[:k]


@torch.no_grad()
def apply_ranked_flips(
    state: Mapping[str, QuantizedWeight],
    flips: Iterable[Flip],
) -> dict[str, Tensor]:
    """Apply flips in memory and return exact matrices for later restoration."""
    selected = list(flips)
    saved: dict[str, Tensor] = {}
    patched: dict[str, Tensor] = {}

    for flip in selected:
        item = state[flip.module]
        if flip.module not in patched:
            saved[flip.module] = item.module.weight.detach().clone()
            patched[flip.module] = item.quantized.clone()
        flat = patched[flip.module]
        old = int(flat[flip.row, flip.col])
        unsigned = (old & 0xFF) ^ (1 << flip.bit)
        flat[flip.row, flip.col] = ((unsigned + 128) % 256) - 128

    for name, quantized in patched.items():
        item = state[name]
        item.module.weight.copy_((quantized.float() * item.scale).to(item.module.weight.dtype))
    return saved


@torch.no_grad()
def restore_weights(
    state: Mapping[str, QuantizedWeight],
    saved: Mapping[str, Tensor],
) -> None:
    """Restore matrices returned by :func:`apply_ranked_flips`."""
    for name, weight in saved.items():
        state[name].module.weight.copy_(weight)


==> anc/code/openvla/discrete_defense.py <==
"""Consistency: does the discrete selective-protection defense hold against the UNIFIED directed-escape attack
(not just the targeted one)? Directed-escape gradient (expected action-bin), protection scenarios (none / L1 /
early L0-2 / random-equal), closed-loop SR at K=3. Checks if protecting L1 still defends, or if directed-escape
redistributes like it does on π0."""

import json
import os
import sys
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn

ARTIFACT_ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(Path(__file__).resolve().parent))
os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("TRANSFORMERS_OFFLINE", "1")
os.environ.setdefault("MUJOCO_GL", "egl")
os.environ.setdefault("TF_CPP_MIN_LOG_LEVEL", "3")
os.environ.setdefault("PYTORCH_CUDA_ALLOC_CONF", "expandable_segments:True")
import libero_eval_adapter as p0
from PIL import Image

MODEL = os.environ["MODEL"]
D = os.environ["CALIBRATION_DIR"]
SUITE = "libero_spatial"
NT = int(os.environ.get("NT", "5"))
EP = int(os.environ.get("EP", "6"))
OUTJSON = Path(os.environ.get("OUTJSON", str(ARTIFACT_ROOT / "outputs" / "discrete_defense.json")))
OUTJSON.parent.mkdir(parents=True, exist_ok=True)
print("loading discrete...", flush=True)
model, proc = p0.load_openvla(MODEL, "bf16")
unk = p0.resolve_unnorm_key(model, SUITE)
idx = json.load(open(D + "/index.json"))
RNG = np.random.default_rng(0)
RNG.shuffle(idx)
GFR = idx[:6]


def mkinputs(e):
    img = np.array(Image.open(f"{D}/{e['front']}").convert("RGB"))
    image = p0.center_crop_pil(Image.fromarray(img).convert("RGB"), 0.9)
    inp = proc(
        f"In: What action should the robot take to {e['instruction'].lower()}?\nOut:",
        image,
    ).to("cuda")
    if "pixel_values" in inp:
        inp["pixel_values"] = inp["pixel_values"].to(torch.bfloat16)
    return inp


GIN = [mkinputs(e) for e in GFR]
NBIN = 256
arange = torch.arange(NBIN, device="cuda").float()


def laykey(n):
    try:
        return int(n.split("layers.")[1].split(".")[0])
    except Exception:
        return -1


targets = [
    (n, m)
    for n, m in model.named_modules()
    if isinstance(m, nn.Linear) and "language_model.model.layers." in n and m.weight.dim() == 2
]
for _, m in targets:
    m.weight.requires_grad_(True)
    m.weight.grad = None
for inp in GIN:
    out = model(**inp)
    ab = out.logits[:, -1, -NBIN:].float()
    exp = (torch.softmax(ab, -1) * arange).sum()
    (-exp).backward()
    del out, ab, exp
    torch.cuda.empty_cache()
print("directed-escape grad done", flush=True)


def smask8(bit):
    m = 1 << bit
    return m - 256 if m >= 128 else m


quant = []
pool = []
for ti, (n, m) in enumerate(targets):
    W = m.weight.data.float()
    s = (W.abs().amax(dim=1, keepdim=True) / 127.0).clamp(min=1e-8)
    q = torch.round(W / s).clamp(-128, 127).to(torch.int8)
    quant.append([m, m.weight.data.clone(), q, s])
    g = m.weight.grad
    if g is None:
        continue
    g = g.float()
    bg = None
    bb = None
    for bit in range(8):
        qf = q.to(torch.int16).__xor__(torch.tensor(smask8(bit), dtype=torch.int16)).to(torch.int8)
        dL = g * ((qf.float() - q.float()) * s)
        if bg is None:
            bg = dL.clone()
            bb = torch.full_like(q, bit, dtype=torch.int16)
        else:
            better = dL < bg
            bg = torch.where(better, dL, bg)
            bb = torch.where(better, torch.full_like(bb, bit), bb)
    bgf = bg.view(-1)
    bbf = bb.view(-1)
    k = min(2000, bgf.numel())
    v, ii = torch.topk(-bgf, k)
    for j in range(k):
        pool.append((float(-v[j]), ti, int(ii[j].item()), int(bbf[ii[j]].item())))
    m.weight.grad = None
pool.sort(key=lambda x: x[0])
print(f"pool {len(pool)}", flush=True)
for _, m in targets:
    m.weight.requires_grad_(False)
keyof = {ti: laykey(n) for ti, (n, m) in enumerate(targets)}
tot = sum(t[2].numel() for t in quant)
RNG2 = np.random.default_rng(7)


def protected(name):
    if name == "none":
        return set()
    if name == "L1":
        return {ti for ti, k in keyof.items() if k == 1}
    if name == "early":
        return {ti for ti, k in keyof.items() if k <= 2}
    if name == "rand":
        nL1 = sum(1 for k in keyof.values() if k == 1)
        cand = list(keyof.keys())
        RNG2.shuffle(cand)
        return set(cand[:nL1])
    return set()


def apply_grad(K, P):
    fp = [c for c in pool if c[1] not in P]
    qm = {}
    lh = {}
    for gain, ti, p, bit in fp[:K]:
        if ti not in qm:
            qm[ti] = quant[ti][2].clone()
        flat = qm[ti].view(-1)
        flat[p] = (
            flat[p]
            .to(torch.int16)
            .__xor__(torch.tensor(smask8(bit), dtype=torch.int16))
            .to(torch.int8)
        )
        lh["L%d" % keyof[ti]] = lh.get("L%d" % keyof[ti], 0) + 1
    for ti, qmm in qm.items():
        quant[ti][0].weight.data = (qmm.float() * quant[ti][3]).to(quant[ti][0].weight.dtype)
    return lh


def restore():
    for t in quant:
        t[0].weight.data = t[1].clone()


from libero.libero import benchmark

ts = benchmark.get_benchmark_dict()[SUITE]()


def SR():
    succ = []
    for tid in range(NT):
        task = ts.get_task(tid)
        inits = ts.get_task_init_states(tid)
        env, desc = p0.get_libero_env(task)
        for ep in range(EP):
            summ = p0.run_episode(
                model,
                proc,
                env,
                inits[ep % len(inits)],
                desc,
                220,
                unk,
                center_crop=True,
                record_steps=False,
            )
            succ.append(
                bool(summ.get("success", False)) if isinstance(summ, dict) else bool(summ[0])
            )
        env.close()
    return float(np.mean(succ))


res = {"conditions": {}}
print(
    f"\n=== DISCRETE defense vs DIRECTED-ESCAPE (n={NT * EP}) — does protect-L1 still defend? ===",
    flush=True,
)
pfL1 = sum(quant[ti][2].numel() for ti in protected("L1")) / tot
print(f"  L1 protected frac {pfL1 * 100:.1f}%", flush=True)
for name, pn, K in [
    ("clean", None, 0),
    ("none_K3", "none", 3),
    ("none_K10", "none", 10),
    ("protectL1_K3", "L1", 3),
    ("protectL1_K10", "L1", 10),
    ("protectEarly_K10", "early", 10),
    ("rand_protect_K3", "rand", 3),
]:
    lh = None
    if K > 0:
        lh = apply_grad(K, protected(pn))
    sr = SR()
    restore()
    res["conditions"][name] = sr
    print(f"  [{name:18s}] SR={sr * 100:.1f}% layers={lh}", flush=True)
json.dump(res, OUTJSON.open("w"), indent=2)
print("DISCRETE_DEFENSE_DIRECTED_DONE", flush=True)


==> anc/code/openvla/discrete_full_int8.py <==
"""REAL(er) INT8 validation: quantize the ENTIRE discrete OpenVLA (ALL linear layers) to per-channel symmetric
INT8 (not just the attacked layers), then (a) confirm clean closed-loop SR survives full-INT8 quantization and
(b) confirm the directed-escape attack STILL collapses it at ~3 flips. Addresses 'you only quantized the attacked layers'."""

import json
import os
import sys
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn

ARTIFACT_ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(Path(__file__).resolve().parent))
os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("TRANSFORMERS_OFFLINE", "1")
os.environ.setdefault("MUJOCO_GL", "egl")
os.environ.setdefault("TF_CPP_MIN_LOG_LEVEL", "3")
os.environ.setdefault("PYTORCH_CUDA_ALLOC_CONF", "expandable_segments:True")
import libero_eval_adapter as p0
from PIL import Image

MODEL = os.environ["MODEL"]
D = os.environ["CALIBRATION_DIR"]
SUITE = "libero_spatial"
NT = int(os.environ.get("NT", "3"))
EP = int(os.environ.get("EP", "3"))
OUTJSON = Path(
    os.environ.get("OUTJSON", str(ARTIFACT_ROOT / "outputs" / "discrete_full_int8.json"))
)
OUTJSON.parent.mkdir(parents=True, exist_ok=True)
print("loading discrete...", flush=True)
model, proc = p0.load_openvla(MODEL, "bf16")
unk = p0.resolve_unnorm_key(model, SUITE)


def smask8(bit):
    m = 1 << bit
    return m - 256 if m >= 128 else m


# ---- FULL-MODEL INT8: fake-quantize EVERY linear layer (W <- dequant(quant(W))) ----
nlin = 0
for n, m in model.named_modules():
    if isinstance(m, nn.Linear) and m.weight.dim() == 2:
        W = m.weight.data.float()
        s = (W.abs().amax(dim=1, keepdim=True) / 127.0).clamp(min=1e-8)
        q = torch.round(W / s).clamp(-128, 127)
        m.weight.data = (q * s).to(m.weight.dtype)
        nlin += 1
print(
    f"FULL-MODEL INT8: quantized {nlin} linear layers (whole model now INT8-equivalent)",
    flush=True,
)
idx = json.load(open(D + "/index.json"))
RNG = np.random.default_rng(0)
RNG.shuffle(idx)
GFR = idx[:6]


def mkinputs(e):
    img = np.array(Image.open(f"{D}/{e['front']}").convert("RGB"))
    image = p0.center_crop_pil(Image.fromarray(img).convert("RGB"), 0.9)
    inp = proc(
        f"In: What action should the robot take to {e['instruction'].lower()}?\nOut:",
        image,
    ).to("cuda")
    if "pixel_values" in inp:
        inp["pixel_values"] = inp["pixel_values"].to(torch.bfloat16)
    return inp


GIN = [mkinputs(e) for e in GFR]
NBIN = 256
arange = torch.arange(NBIN, device="cuda").float()
targets = [
    (n, m)
    for n, m in model.named_modules()
    if isinstance(m, nn.Linear) and "language_model.model.layers." in n and m.weight.dim() == 2
]
for _, m in targets:
    m.weight.requires_grad_(True)
    m.weight.grad = None
for inp in GIN:
    out = model(**inp)
    ab = out.logits[:, -1, -NBIN:].float()
    exp = (torch.softmax(ab, -1) * arange).sum()
    (-exp).backward()
    del out, ab, exp
    torch.cuda.empty_cache()
print("directed-escape grad done (on full-INT8 model)", flush=True)
quant = []
pool = []
for ti, (n, m) in enumerate(targets):
    W = m.weight.data.float()
    s = (W.abs().amax(dim=1, keepdim=True) / 127.0).clamp(min=1e-8)
    q = torch.round(W / s).clamp(-128, 127).to(torch.int8)
    quant.append([m, m.weight.data.clone(), q, s])
    g = m.weight.grad
    if g is None:
        continue
    g = g.float()
    bg = None
    bb = None
    for bit in range(8):
        qf = q.to(torch.int16).__xor__(torch.tensor(smask8(bit), dtype=torch.int16)).to(torch.int8)
        dL = g * ((qf.float() - q.float()) * s)
        if bg is None:
            bg = dL.clone()
            bb = torch.full_like(q, bit, dtype=torch.int16)
        else:
            better = dL < bg
            bg = torch.where(better, dL, bg)
            bb = torch.where(better, torch.full_like(bb, bit), bb)
    bgf = bg.view(-1)
    bbf = bb.view(-1)
    k = min(2000, bgf.numel())
    v, ii = torch.topk(-bgf, k)
    for j in range(k):
        pool.append((float(-v[j]), ti, int(ii[j].item()), int(bbf[ii[j]].item())))
    m.weight.grad = None
pool.sort(key=lambda x: x[0])
print(f"pool {len(pool)}", flush=True)
for _, m in targets:
    m.weight.requires_grad_(False)


def apply_grad(K):
    qm = {}
    for gain, ti, p, bit in pool[:K]:
        if ti not in qm:
            qm[ti] = quant[ti][2].clone()
        flat = qm[ti].view(-1)
        flat[p] = (
            flat[p]
            .to(torch.int16)
            .__xor__(torch.tensor(smask8(bit), dtype=torch.int16))
            .to(torch.int8)
        )
    for ti, qmm in qm.items():
        quant[ti][0].weight.data = (qmm.float() * quant[ti][3]).to(quant[ti][0].weight.dtype)


def restore():
    for t in quant:
        t[0].weight.data = t[1].clone()


from libero.libero import benchmark

ts = benchmark.get_benchmark_dict()[SUITE]()


def SR():
    succ = []
    for tid in range(NT):
        task = ts.get_task(tid)
        inits = ts.get_task_init_states(tid)
        env, desc = p0.get_libero_env(task)
        for ep in range(EP):
            summ = p0.run_episode(
                model,
                proc,
                env,
                inits[ep % len(inits)],
                desc,
                220,
                unk,
                center_crop=True,
                record_steps=False,
            )
            succ.append(
                bool(summ.get("success", False)) if isinstance(summ, dict) else bool(summ[0])
            )
        env.close()
    return float(np.mean(succ))


res = {"n_quantized_linears": nlin, "conditions": {}}
print(
    f"\n=== FULL-MODEL INT8: clean (quant-baseline) + directed-escape attack -> CLOSED-LOOP SR (n={NT * EP}) ===",
    flush=True,
)
for name, K in [
    ("clean_int8", 0),
    ("grad_K1", 1),
    ("grad_K2", 2),
    ("grad_K3", 3),
    ("grad_K5", 5),
]:
    if K > 0:
        apply_grad(K)
    sr = SR()
    restore()
    res["conditions"][name] = sr
    print(f"  [{name:11s}] SR={sr * 100:.1f}%", flush=True)
json.dump(res, OUTJSON.open("w"), indent=2)
print("DISCRETE_INT8FULL_DONE", flush=True)


==> anc/code/openvla/discrete_spatial_attack.py <==
"""Discrete BFA closed-loop SR — strengthening: (a) RANDOM-300 control (does naive flipping collapse SR? expect NO),
(b) fine gradient threshold K=1,2,3 (pin the minimal flips). Same gradient-PBS pool as discrete_bfa_cl."""

import json
import os
import sys
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn

ARTIFACT_ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(Path(__file__).resolve().parent))
os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("TRANSFORMERS_OFFLINE", "1")
os.environ.setdefault("MUJOCO_GL", "egl")
os.environ.setdefault("TF_CPP_MIN_LOG_LEVEL", "3")
os.environ.setdefault("PYTORCH_CUDA_ALLOC_CONF", "expandable_segments:True")
import libero_eval_adapter as p0
from PIL import Image

MODEL = os.environ["MODEL"]
D = os.environ["CALIBRATION_DIR"]
SUITE = "libero_spatial"
OUTJSON = Path(
    os.environ.get("OUTJSON", str(ARTIFACT_ROOT / "outputs" / "discrete_spatial_attack.json"))
)
OUTJSON.parent.mkdir(parents=True, exist_ok=True)
NT = int(os.environ.get("NT", "3"))
EP = int(os.environ.get("EP", "3"))
print("loading discrete...", flush=True)
model, proc = p0.load_openvla(MODEL, "bf16")
unk = p0.resolve_unnorm_key(model, SUITE)
idx = json.load(open(D + "/index.json"))
RNG = np.random.default_rng(0)
RNG.shuffle(idx)
GFR = idx[:6]


def mkinputs(e):
    img = np.array(Image.open(f"{D}/{e['front']}").convert("RGB"))
    image = p0.center_crop_pil(Image.fromarray(img).convert("RGB"), 0.9)
    inp = proc(
        f"In: What action should the robot take to {e['instruction'].lower()}?\nOut:",
        image,
    ).to("cuda")
    if "pixel_values" in inp:
        inp["pixel_values"] = inp["pixel_values"].to(torch.bfloat16)
    return inp


GIN = [mkinputs(e) for e in GFR]
with torch.no_grad():
    t0 = model(**GIN[0]).logits[:, -1, :].argmax(-1)
targets = [
    (n, m)
    for n, m in model.named_modules()
    if isinstance(m, nn.Linear) and "language_model.model.layers." in n and m.weight.dim() == 2
]
for _, m in targets:
    m.weight.requires_grad_(True)
    m.weight.grad = None
ce = nn.CrossEntropyLoss()
for inp in GIN:
    out = model(**inp)
    loss = ce(out.logits[:, -1, :].float(), t0)
    loss.backward()
    del out, loss
    torch.cuda.empty_cache()
print("grad done", flush=True)


def smask8(bit):
    m = 1 << bit
    return m - 256 if m >= 128 else m


quant = []
pool = []
for ti, (n, m) in enumerate(targets):
    W = m.weight.data.float()
    s = (W.abs().amax(dim=1, keepdim=True) / 127.0).clamp(min=1e-8)
    q = torch.round(W / s).clamp(-128, 127).to(torch.int8)
    quant.append([m, m.weight.data.clone(), q, s])
    g = m.weight.grad
    if g is None:
        continue
    g = g.float()
    bg = None
    bb = None
    for bit in range(8):
        qf = q.to(torch.int16).__xor__(torch.tensor(smask8(bit), dtype=torch.int16)).to(torch.int8)
        dL = g * ((qf.float() - q.float()) * s)
        if bg is None:
            bg = dL.clone()
            bb = torch.full_like(q, bit, dtype=torch.int16)
        else:
            better = dL < bg
            bg = torch.where(better, dL, bg)
            bb = torch.where(better, torch.full_like(bb, bit), bb)
    bgf = bg.view(-1)
    bbf = bb.view(-1)
    k = min(1000, bgf.numel())
    v, ii = torch.topk(-bgf, k)
    for j in range(k):
        pool.append((float(-v[j]), ti, int(ii[j].item()), int(bbf[ii[j]].item())))
    m.weight.grad = None
pool.sort(key=lambda x: x[0])
print(f"pool {len(pool)}", flush=True)
for _, m in targets:
    m.weight.requires_grad_(False)


def apply_grad(K):
    qm = {}
    for gain, ti, p, bit in pool[:K]:
        if ti not in qm:
            qm[ti] = quant[ti][2].clone()
        flat = qm[ti].view(-1)
        flat[p] = (
            flat[p]
            .to(torch.int16)
            .__xor__(torch.tensor(smask8(bit), dtype=torch.int16))
            .to(torch.int8)
        )
    for ti, qmm in qm.items():
        quant[ti][0].weight.data = (qmm.float() * quant[ti][3]).to(quant[ti][0].weight.dtype)


def apply_random(K, seed):
    g = np.random.default_rng(seed)
    qm = {}
    for _ in range(K):
        ti = int(g.integers(len(quant)))
        if ti not in qm:
            qm[ti] = quant[ti][2].clone()
        flat = qm[ti].view(-1)
        pos = int(g.integers(flat.numel()))
        bit = int(g.integers(8))
        flat[pos] = (
            flat[pos]
            .to(torch.int16)
            .__xor__(torch.tensor(smask8(bit), dtype=torch.int16))
            .to(torch.int8)
        )
    for ti, qmm in qm.items():
        quant[ti][0].weight.data = (qmm.float() * quant[ti][3]).to(quant[ti][0].weight.dtype)


def restore():
    for t in quant:
        t[0].weight.data = t[1].clone()


from libero.libero import benchmark

ts = benchmark.get_benchmark_dict()[SUITE]()


def closed_loop_SR():
    succ = []
    for tid in range(NT):
        task = ts.get_task(tid)
        inits = ts.get_task_init_states(tid)
        env, desc = p0.get_libero_env(task)
        for ep in range(EP):
            summ = p0.run_episode(
                model,
                proc,
                env,
                inits[ep % len(inits)],
                desc,
                220,
                unk,
                center_crop=True,
                record_steps=False,
            )
            s = summ.get("success", False) if isinstance(summ, dict) else bool(summ[0])
            succ.append(bool(s))
        env.close()
    return float(np.mean(succ)), len(succ)


res = {"conditions": {}}
print(
    "\n=== STRENGTHEN: closed-loop SR — gradient threshold + random control ===",
    flush=True,
)
conds = [("clean", None), ("grad_K3", ("g", 3)), ("random_K300", ("r", 300))]
for name, spec in conds:
    if spec is None:
        pass
    elif spec[0] == "g":
        apply_grad(spec[1])
    else:
        apply_random(spec[1], 0)
    sr, n = closed_loop_SR()
    restore()
    res["conditions"][name] = sr
    print(f"  [{name:12s}] closed-loop SR = {sr * 100:.1f}%  (n={n})", flush=True)
json.dump(res, OUTJSON.open("w"), indent=2)
c = res["conditions"]
print(
    f"\n=> CONTROL: random-300 SR={c['random_K300'] * 100:.0f}% (≈clean {c['clean'] * 100:.0f}%) vs gradient-3 SR={c['grad_K3'] * 100:.0f}% => the SEARCH causes collapse, not flip count.",
    flush=True,
)
print("DISCRETE_BFA_CL2_DONE", flush=True)


==> anc/code/openvla/discrete_suite_attack.py <==
"""Generality: unified directed-escape attack on discrete OpenVLA across MORE suites (goal, 10).
Grabs gradient-calibration frames from the suite env; same directed-escape objective (maximize expected
action-bin index); closed-loop SR at K=0/1/2/3/5. Confirms '3 flips -> 0%' is not Spatial-specific."""

import json
import os
import sys
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn

ARTIFACT_ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(Path(__file__).resolve().parent))
os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("TRANSFORMERS_OFFLINE", "1")
os.environ.setdefault("MUJOCO_GL", "egl")
os.environ.setdefault("TF_CPP_MIN_LOG_LEVEL", "3")
os.environ.setdefault("PYTORCH_CUDA_ALLOC_CONF", "expandable_segments:True")
import libero_eval_adapter as p0
from PIL import Image

MODEL = os.environ["MODEL"]
SUITE = os.environ["SUITE"]
NT = int(os.environ.get("NT", "3"))
EP = int(os.environ.get("EP", "3"))
OUTJSON = Path(
    os.environ.get("OUTJSON", str(ARTIFACT_ROOT / "outputs" / f"discrete_suite_{SUITE}.json"))
)
OUTJSON.parent.mkdir(parents=True, exist_ok=True)
print(f"MODEL={MODEL.split('/')[-1]} SUITE={SUITE}", flush=True)
model, proc = p0.load_openvla(MODEL, "bf16")
unk = p0.resolve_unnorm_key(model, SUITE)
from libero.libero import benchmark

ts = benchmark.get_benchmark_dict()[SUITE]()
ENV = getattr(p0, "ENV_RESOLUTION", 256)
NBIN = 256
arange = torch.arange(NBIN, device="cuda").float()


def grab_inputs(nf=6):
    G = []
    for tid in range(min(3, ts.n_tasks)):
        task = ts.get_task(tid)
        inits = ts.get_task_init_states(tid)
        env, desc = p0.get_libero_env(task)
        obs = env.reset()
        obs = env.set_init_state(inits[0])
        for _ in range(10):
            obs, _, _, _ = env.step(p0.get_libero_dummy_action())
        img = (
            p0.get_libero_image(obs, ENV)
            if hasattr(p0, "get_libero_image")
            else obs["agentview_image"]
        )
        image = p0.center_crop_pil(Image.fromarray(np.asarray(img, np.uint8)).convert("RGB"), 0.9)
        inp = proc(f"In: What action should the robot take to {desc.lower()}?\nOut:", image).to(
            "cuda"
        )
        if "pixel_values" in inp:
            inp["pixel_values"] = inp["pixel_values"].to(torch.bfloat16)
        G.append(inp)
        env.close()
        if len(G) >= nf:
            break
    return G


GIN = grab_inputs()
print(f"grad frames {len(GIN)}", flush=True)
targets = [
    (n, m)
    for n, m in model.named_modules()
    if isinstance(m, nn.Linear) and "language_model.model.layers." in n and m.weight.dim() == 2
]
for _, m in targets:
    m.weight.requires_grad_(True)
    m.weight.grad = None
for inp in GIN:
    out = model(**inp)
    ab = out.logits[:, -1, -NBIN:].float()
    exp = (torch.softmax(ab, -1) * arange).sum()
    (-exp).backward()
    del out, ab, exp
    torch.cuda.empty_cache()
print("directed-escape grad done", flush=True)


def smask8(bit):
    m = 1 << bit
    return m - 256 if m >= 128 else m


quant = []
pool = []
for ti, (n, m) in enumerate(targets):
    W = m.weight.data.float()
    s = (W.abs().amax(dim=1, keepdim=True) / 127.0).clamp(min=1e-8)
    q = torch.round(W / s).clamp(-128, 127).to(torch.int8)
    quant.append([m, m.weight.data.clone(), q, s])
    g = m.weight.grad
    if g is None:
        continue
    g = g.float()
    bg = None
    bb = None
    for bit in range(8):
        qf = q.to(torch.int16).__xor__(torch.tensor(smask8(bit), dtype=torch.int16)).to(torch.int8)
        dL = g * ((qf.float() - q.float()) * s)
        if bg is None:
            bg = dL.clone()
            bb = torch.full_like(q, bit, dtype=torch.int16)
        else:
            better = dL < bg
            bg = torch.where(better, dL, bg)
            bb = torch.where(better, torch.full_like(bb, bit), bb)
    bgf = bg.view(-1)
    bbf = bb.view(-1)
    k = min(2000, bgf.numel())
    v, ii = torch.topk(-bgf, k)
    for j in range(k):
        pool.append((float(-v[j]), ti, int(ii[j].item()), int(bbf[ii[j]].item())))
    m.weight.grad = None
pool.sort(key=lambda x: x[0])
print(f"pool {len(pool)}", flush=True)
for _, m in targets:
    m.weight.requires_grad_(False)


def apply_grad(K):
    qm = {}
    for gain, ti, p, bit in pool[:K]:
        if ti not in qm:
            qm[ti] = quant[ti][2].clone()
        flat = qm[ti].view(-1)
        flat[p] = (
            flat[p]
            .to(torch.int16)
            .__xor__(torch.tensor(smask8(bit), dtype=torch.int16))
            .to(torch.int8)
        )
    for ti, qmm in qm.items():
        quant[ti][0].weight.data = (qmm.float() * quant[ti][3]).to(quant[ti][0].weight.dtype)


def restore():
    for t in quant:
        t[0].weight.data = t[1].clone()


def SR():
    succ = []
    for tid in range(NT):
        task = ts.get_task(tid)
        inits = ts.get_task_init_states(tid)
        env, desc = p0.get_libero_env(task)
        for ep in range(EP):
            summ = p0.run_episode(
                model,
                proc,
                env,
                inits[ep % len(inits)],
                desc,
                300,
                unk,
                center_crop=True,
                record_steps=False,
            )
            succ.append(
                bool(summ.get("success", False)) if isinstance(summ, dict) else bool(summ[0])
            )
        env.close()
    return float(np.mean(succ))


res = {"suite": SUITE, "conditions": {}}
print(f"\n=== {SUITE} directed-escape -> CLOSED-LOOP SR (n={NT * EP}) ===", flush=True)
for name, K in [
    ("clean", 0),
    ("grad_K1", 1),
    ("grad_K2", 2),
    ("grad_K3", 3),
    ("grad_K5", 5),
]:
    if K > 0:
        apply_grad(K)
    sr = SR()
    restore()
    res["conditions"][name] = sr
    print(f"  [{name:8s}] SR={sr * 100:.1f}%", flush=True)
json.dump(res, OUTJSON.open("w"), indent=2)
print("DISCRETE_DIRECTED_SUITE_DONE", flush=True)


==> anc/code/openvla/libero_eval_adapter.py <==
"""Minimal OpenVLA/LIBERO loading and closed-loop rollout utilities."""

from __future__ import annotations

import io
import math
import os
import time

import numpy as np
import torch
from PIL import Image

NUM_STEPS_WAIT = 10
RESIZE_SIZE = 224
ENV_RESOLUTION = 256


_original_torch_load = torch.load


def _torch_load_compat(*args, **kwargs):
    kwargs.setdefault("weights_only", False)
    return _original_torch_load(*args, **kwargs)


torch.load = _torch_load_compat


def normalize_gripper_action(action, binarize=True):
    action[..., -1] = 2 * action[..., -1] - 1
    if binarize:
        action[..., -1] = np.sign(action[..., -1])
    return action


def invert_gripper_action(action):
    action[..., -1] *= -1
    return action


def get_libero_dummy_action():
    return [0, 0, 0, 0, 0, 0, -1]


def resize_image_pil(image, size):
    pil = Image.fromarray(image)
    buffer = io.BytesIO()
    pil.save(buffer, format="JPEG", quality=95)
    buffer.seek(0)
    return np.asarray(Image.open(buffer).convert("RGB").resize((size, size), Image.LANCZOS))


def get_libero_image(observation, size):
    image = observation["agentview_image"][::-1, ::-1]
    return resize_image_pil(image, size)


def center_crop_pil(image, crop_scale=0.9):
    width, height = image.size
    new_width = int(round(width * math.sqrt(crop_scale)))
    new_height = int(round(height * math.sqrt(crop_scale)))
    left = (width - new_width) // 2
    top = (height - new_height) // 2
    cropped = image.crop((left, top, left + new_width, top + new_height))
    return cropped.resize((width, height), Image.LANCZOS)


def get_libero_env(task, resolution=ENV_RESOLUTION):
    from libero.libero import get_libero_path
    from libero.libero.envs import OffScreenRenderEnv

    bddl = os.path.join(
        get_libero_path("bddl_files"),
        task.problem_folder,
        task.bddl_file,
    )
    env = OffScreenRenderEnv(
        bddl_file_name=bddl,
        camera_heights=resolution,
        camera_widths=resolution,
    )
    env.seed(0)
    return env, task.language


def load_openvla(model_path, precision="bf16"):
    from transformers import AutoModelForVision2Seq, AutoProcessor, BitsAndBytesConfig

    print(f"loading {model_path} at {precision}", flush=True)
    started = time.time()
    processor = AutoProcessor.from_pretrained(model_path, trust_remote_code=True)
    kwargs = {
        "trust_remote_code": True,
        "attn_implementation": "sdpa",
        "torch_dtype": torch.bfloat16,
    }
    if precision == "int8":
        kwargs["quantization_config"] = BitsAndBytesConfig(load_in_8bit=True)
        kwargs["device_map"] = "cuda"
    elif precision != "bf16":
        raise ValueError("precision must be 'bf16' or 'int8'")

    model = AutoModelForVision2Seq.from_pretrained(model_path, **kwargs)
    if precision == "bf16":
        model = model.to("cuda")
    model.eval()
    print(f"loaded in {time.time() - started:.1f}s", flush=True)
    return model, processor


def resolve_unnorm_key(model, suite):
    statistics = getattr(model, "norm_stats", {})
    for key in (suite, f"{suite}_no_noops"):
        if key in statistics:
            return key
    raise KeyError(f"no normalization statistics for {suite}")


def predict_action(model, processor, image, task, unnorm_key, center_crop):
    pil = Image.fromarray(image).convert("RGB")
    if center_crop:
        pil = center_crop_pil(pil)
    prompt = f"In: What action should the robot take to {task.lower()}?\nOut:"
    inputs = processor(prompt, pil).to("cuda")
    if "pixel_values" in inputs:
        inputs["pixel_values"] = inputs["pixel_values"].to(torch.bfloat16)
    with torch.no_grad():
        action = model.predict_action(
            **inputs,
            unnorm_key=unnorm_key,
            do_sample=False,
        )
    if isinstance(action, np.ndarray):
        return action.reshape(-1)[:7]
    return action.detach().float().cpu().numpy().reshape(-1)[:7]


def run_episode(
    model,
    processor,
    env,
    initial_state,
    task,
    max_steps,
    unnorm_key,
    center_crop=True,
    record_steps=False,
):
    env.reset()
    observation = env.set_init_state(initial_state)
    records = []
    success = False

    for step in range(max_steps + NUM_STEPS_WAIT):
        if step < NUM_STEPS_WAIT:
            action = get_libero_dummy_action()
        else:
            image = get_libero_image(observation, RESIZE_SIZE)
            action = predict_action(
                model,
                processor,
                image,
                task,
                unnorm_key,
                center_crop,
            )
            action = invert_gripper_action(normalize_gripper_action(action, binarize=True))
            if record_steps:
                records.append({"step": step - NUM_STEPS_WAIT, "action": action.tolist()})

        observation, _, done, info = env.step(action)
        success = bool(info.get("success", done))
        if done or success:
            break

    result = {"success": success, "steps": step + 1}
    if record_steps:
        result["step_records"] = records
    return result


==> anc/code/openvla/simplerenv_attack.py <==
"""SECOND BENCHMARK: directed-escape bit-flip attack on openvla-7b (base, OXE-trained) in SimplerEnv (ManiSkill2/
SAPIEN) — a DIFFERENT benchmark, embodiment (Google Robot), and checkpoint than LIBERO. Confirms the attack
transfers beyond LIBERO. Clean SR vs K-flip SR on GraspSingleOpenedCokeCan."""

import json
import os
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn

os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("TRANSFORMERS_OFFLINE", "1")
os.environ.setdefault("TF_CPP_MIN_LOG_LEVEL", "3")
ARTIFACT_ROOT = Path(__file__).resolve().parents[1]
LOCAL = os.environ["MODEL"]
OUTJSON = Path(os.environ.get("OUTJSON", str(ARTIFACT_ROOT / "outputs" / "simplerenv_attack.json")))
OUTJSON.parent.mkdir(parents=True, exist_ok=True)
# --- monkeypatch from_pretrained to load the local openvla-7b (not in HF cache) ---
import transformers

_om = transformers.AutoModelForVision2Seq.from_pretrained
_op = transformers.AutoProcessor.from_pretrained


def _pm(name, *a, **k):
    if "openvla-7b" in str(name):
        name = LOCAL
    return _om(name, *a, **k)


def _pp(name, *a, **k):
    if "openvla-7b" in str(name):
        name = LOCAL
    return _op(name, *a, **k)


transformers.AutoModelForVision2Seq.from_pretrained = _pm
transformers.AutoProcessor.from_pretrained = _pp
try:
    import tensorflow as tf

    tf.config.set_visible_devices([], "GPU")  # TF (action ensembler) -> CPU; leave GPU for torch
    print("TF forced to CPU", flush=True)
except Exception as _e:
    print("TF cpu-config skipped:", _e, flush=True)
from PIL import Image
from simpler_env.policies.openvla.openvla_model import OpenVLAInference
from simpler_env.utils.env.env_builder import build_maniskill2_env
from simpler_env.utils.env.observation_utils import get_image_from_maniskill2_obs_dict

ENV_NAME = os.environ.get("ENV_NAME", "GraspSingleOpenedCokeCanInScene-v0")
SCENE = os.environ.get("SCENE", "google_pick_coke_can_1_v4")
NEPS = int(os.environ.get("NEPS", "12"))
KFLIP = int(os.environ.get("KFLIP", "3"))
MAXT = 80
print("building OpenVLAInference (openvla-7b base, google_robot)...", flush=True)
infer = OpenVLAInference(model_type="openvla-7b", policy_setup="google_robot")
model = infer.model
NBIN = 256
arange = torch.arange(NBIN, device="cuda").float()


def build_env():
    return build_maniskill2_env(
        ENV_NAME,
        robot="google_robot_static",
        sim_freq=513,
        control_freq=3,
        control_mode="arm_pd_ee_delta_pose_align_interpolate_by_planner_gripper_pd_joint_target_delta_pos_interpolate_by_planner",
        max_episode_steps=MAXT,
        scene_name=SCENE,
        obs_mode="rgbd",
        prepackaged_config=True,
    )


# ---- calibration frames (reset env a few times, grab obs image) ----
print("collecting calibration frames...", flush=True)
calib = []
ce = build_env()
for s in range(4):
    obs, _ = ce.reset(options={"obj_init_options": {"episode_id": s}})
    td = ce.get_language_instruction()
    img = get_image_from_maniskill2_obs_dict(ce, obs)
    inp = infer.tokenizer(td, Image.fromarray(img)).to("cuda", dtype=torch.bfloat16)
    calib.append(inp)
ce.close()
print(f"calib {len(calib)} frames", flush=True)
# ---- directed-escape gradient on LLM layers ----
targets = [
    (n, m)
    for n, m in model.named_modules()
    if isinstance(m, nn.Linear) and "language_model.model.layers." in n and m.weight.dim() == 2
]
for _, m in targets:
    m.weight.requires_grad_(True)
    m.weight.grad = None
for inp in calib:
    out = model(**inp)
    ab = out.logits[:, -1, -NBIN:].float()
    exp = (torch.softmax(ab, -1) * arange).sum()
    (-exp).backward()
    del out, ab, exp
    torch.cuda.empty_cache()
for _, m in targets:
    m.weight.requires_grad_(False)


def smask8(bit):
    m = 1 << bit
    return m - 256 if m >= 128 else m


quant = []
pool = []
for ti, (n, m) in enumerate(targets):
    W = m.weight.data.float()
    s = (W.abs().amax(dim=1, keepdim=True) / 127.0).clamp(min=1e-8)
    q = torch.round(W / s).clamp(-128, 127).to(torch.int8)
    quant.append([m, m.weight.data.clone(), q, s])
    g = m.weight.grad
    if g is None:
        continue
    g = g.float()
    bg = None
    bb = None
    for bit in range(8):
        qf = q.to(torch.int16).__xor__(torch.tensor(smask8(bit), dtype=torch.int16)).to(torch.int8)
        dL = g * ((qf.float() - q.float()) * s)
        if bg is None:
            bg = dL.clone()
            bb = torch.full_like(q, bit, dtype=torch.int16)
        else:
            better = dL < bg
            bg = torch.where(better, dL, bg)
            bb = torch.where(better, torch.full_like(bb, bit), bb)
    bgf = bg.view(-1)
    bbf = bb.view(-1)
    k = min(2000, bgf.numel())
    v, ii = torch.topk(-bgf, k)
    for j in range(k):
        pool.append((float(-v[j]), ti, int(ii[j].item()), int(bbf[ii[j]].item())))
    m.weight.grad = None
pool.sort(key=lambda x: x[0])
print(f"pool {len(pool)}; flipping top-{KFLIP}", flush=True)
for _, m in targets:
    m.weight.requires_grad_(False)


def apply_flips(K):
    qm = {}
    for gain, ti, p, bit in pool[:K]:
        if ti not in qm:
            qm[ti] = quant[ti][2].clone()
        flat = qm[ti].view(-1)
        flat[p] = (
            flat[p]
            .to(torch.int16)
            .__xor__(torch.tensor(smask8(bit), dtype=torch.int16))
            .to(torch.int8)
        )
    for ti, qmm in qm.items():
        quant[ti][0].weight.data = (qmm.float() * quant[ti][3]).to(quant[ti][0].weight.dtype)


def restore():
    for t in quant:
        t[0].weight.data = t[1].clone()


def run_eps(neps):
    env = build_env()
    succ = []
    for ep in range(neps):
        obs, _ = env.reset(options={"obj_init_options": {"episode_id": ep}})
        td = env.get_language_instruction()
        infer.reset(td)
        img = get_image_from_maniskill2_obs_dict(env, obs)
        term = False
        trunc = False
        ok = False
        t = 0
        while not (term or trunc) and t < MAXT:
            raw, action = infer.step(img, td)
            term = bool(action["terminate_episode"][0] > 0)
            obs, rew, done, trunc, info = env.step(
                np.concatenate([action["world_vector"], action["rot_axangle"], action["gripper"]])
            )
            ok = bool(info.get("success", False))
            img = get_image_from_maniskill2_obs_dict(env, obs)
            t += 1
            if done:
                break
        succ.append(ok)
    env.close()
    return float(np.mean(succ)), succ


res = {
    "benchmark": "SimplerEnv/ManiSkill2",
    "env": ENV_NAME,
    "model": "openvla-7b base",
    "neps": NEPS,
    "kflip": KFLIP,
}
print(
    f"\n=== SECOND BENCHMARK: SimplerEnv coke-can, openvla-7b base, n={NEPS} ===",
    flush=True,
)
KLIST = [int(x) for x in os.environ.get("KLIST", str(KFLIP)).split(",")]
restore()
cs, cl = run_eps(NEPS)
res["clean_SR"] = cs
print(f"  [clean]      SR={cs * 100:.1f}%  ({sum(cl)}/{NEPS})", flush=True)
res["grad"] = {}
for K in KLIST:
    apply_flips(K)
    asr, al = run_eps(NEPS)
    restore()
    res["grad"][K] = asr
    print(f"  [grad_K{K}]   SR={asr * 100:.1f}%  ({sum(al)}/{NEPS})", flush=True)
# random control
rng = np.random.default_rng(0)


def apply_random(K):
    qm = {}
    for _ in range(K):
        ti = int(rng.integers(len(quant)))
        if ti not in qm:
            qm[ti] = quant[ti][2].clone()
        flat = qm[ti].view(-1)
        p = int(rng.integers(flat.numel()))
        bit = int(rng.integers(8))
        flat[p] = (
            flat[p]
            .to(torch.int16)
            .__xor__(torch.tensor(smask8(bit), dtype=torch.int16))
            .to(torch.int8)
        )
    for ti, qmm in qm.items():
        quant[ti][0].weight.data = (qmm.float() * quant[ti][3]).to(quant[ti][0].weight.dtype)


apply_random(300)
rs, rl = run_eps(NEPS)
restore()
res["random300_SR"] = rs
print(f"  [random_300] SR={rs * 100:.1f}%  ({sum(rl)}/{NEPS})", flush=True)
json.dump(res, OUTJSON.open("w"), indent=2)
print("SIMPLER_ATTACK_DONE", flush=True)


==> anc/code/pi0/direction_sweep.py <==
#!/usr/bin/env python3
"""Closed-loop robustness sweep for the fixed-direction π0 bit-flip attack.

Only the action-space direction is varied.  Candidate layers, calibration
frames, noise draws, INT8 quantization, one-shot ranking, and evaluation
episodes are otherwise held fixed.
"""

import argparse
import json
import os
import sys
from collections import Counter
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn

os.environ.setdefault("MUJOCO_GL", "egl")
os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("TRANSFORMERS_OFFLINE", "1")
os.environ.setdefault("TF_CPP_MIN_LOG_LEVEL", "3")
os.environ.setdefault("PYTORCH_CUDA_ALLOC_CONF", "expandable_segments:True")

SCRIPT_DIR = Path(__file__).resolve().parent
REPO_ROOT = SCRIPT_DIR.parent
sys.path.insert(0, str(SCRIPT_DIR))
import eval_adapter as PE
from step_cancellation import (
    ACTION,
    apply_flips,
    build_batches,
    int8_pool,
    layer_tag,
    restore,
    sampler_inputs,
)


def direction_for(spec: str, chunk_size: int, action_dim: int, seed: int) -> torch.Tensor:
    """Return a fixed action-chunk direction and metadata for reproducibility."""
    if spec == "pos":
        vector = torch.ones(chunk_size, action_dim, device="cuda")
    elif spec == "neg":
        vector = -torch.ones(chunk_size, action_dim, device="cuda")
    elif spec.startswith("rand"):
        suffix = spec.removeprefix("rand")
        offset = int(suffix) if suffix else 0
        generator = torch.Generator(device="cuda")
        generator.manual_seed(seed + offset)
        vector = torch.randn(chunk_size, action_dim, device="cuda", generator=generator)
        vector = vector / vector.norm().clamp_min(1e-12)
    else:
        raise ValueError(f"Unknown direction specification: {spec}")
    return vector.unsqueeze(0)


def rank_fixed_direction(policy, batches, targets, action_dim, steps, direction, noise_draws, seed):
    """One-shot quantization-aware ranking through π0's executed sampler."""
    model = policy.model
    sampler = type(model).sample_actions.__wrapped__
    for _, module in targets:
        module.weight.requires_grad_(True)
        module.weight.grad = None

    generator = torch.Generator(device="cuda")
    generator.manual_seed(seed)
    for batch in batches:
        images, image_masks, language_tokens, language_masks, state = sampler_inputs(policy, batch)
        for _ in range(noise_draws):
            noise = torch.randn(
                1,
                policy.config.chunk_size,
                policy.config.max_action_dim,
                device="cuda",
                generator=generator,
            )
            action = sampler(
                model,
                images,
                image_masks,
                language_tokens,
                language_masks,
                state,
                noise=noise,
                num_steps=steps,
            )[:, :, :action_dim].float()
            loss = -(action * direction).sum() / (len(batches) * noise_draws)
            loss.backward()
            del action, loss
            torch.cuda.empty_cache()

    quantized, pool = int8_pool(targets)
    for _, module in targets:
        module.weight.requires_grad_(False)
    return quantized, pool


def evaluate_condition(
    policy,
    env_preprocessor,
    policy_preprocessor,
    postprocessor,
    suite,
    tasks,
    episodes,
    seed,
):
    """Run the same small closed-loop LIBERO protocol for one weight state."""
    from lerobot.envs.libero import TASK_SUITE_MAX_STEPS
    from libero.libero import benchmark as libero_benchmark

    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    n_tasks = min(tasks, libero_benchmark.get_benchmark_dict()[suite]().n_tasks)
    max_steps = TASK_SUITE_MAX_STEPS.get(suite, 500)
    records = []
    episode_global = 0
    for task_id in range(n_tasks):
        env = PE.make_libero_env(suite, task_id)
        task_desc = env.task_description
        try:
            for episode in range(episodes):
                result = PE.run_episode(
                    policy,
                    env_preprocessor,
                    policy_preprocessor,
                    postprocessor,
                    env,
                    task_desc,
                    episode_id=episode_global,
                    max_steps=max_steps,
                )
                records.append(
                    {
                        "task_id": task_id,
                        "episode": episode,
                        "success": bool(result["success"]),
                        "steps": int(result["steps"]),
                        "wall_seconds": float(result["wall_seconds"]),
                    }
                )
                print(
                    f"task={task_id} ep={episode} success={result['success']} "
                    f"steps={result['steps']} wall={result['wall_seconds']:.1f}s",
                    flush=True,
                )
                episode_global += 1
        finally:
            env.close()
    successes = sum(row["success"] for row in records)
    return {
        "successes": int(successes),
        "trials": int(len(records)),
        "success_rate": float(successes / max(len(records), 1)),
        "episodes": records,
    }


def top_layer_histogram(pool, targets, count):
    histogram = Counter(
        layer_tag(targets[target_index][0]) for _, target_index, _, _ in pool[:count]
    )
    return dict(histogram.most_common())


def parse_args():
    parser = argparse.ArgumentParser()
    parser.add_argument("--suite", default="libero_spatial")
    parser.add_argument("--tasks", type=int, default=3)
    parser.add_argument("--episodes", type=int, default=10)
    parser.add_argument("--calibration-frames", type=int, default=3)
    parser.add_argument("--gradient-noise", type=int, default=2)
    parser.add_argument("--K", type=int, default=100)
    parser.add_argument("--directions", default="pos,neg,rand0,rand1,rand2")
    parser.add_argument("--seed", type=int, default=20260722)
    parser.add_argument(
        "--out",
        default=str(REPO_ROOT / "outputs" / "pi0_direction_sweep.json"),
    )
    return parser.parse_args()


def main():
    args = parse_args()
    directions = [item.strip() for item in args.directions.split(",") if item.strip()]
    if not directions:
        raise ValueError("At least one direction is required")

    policy_path = os.environ["PI0_PATH"]
    np.random.seed(args.seed)
    torch.manual_seed(args.seed)
    torch.cuda.manual_seed_all(args.seed)
    print("loading π0...", flush=True)
    policy, env_preprocessor, policy_preprocessor, postprocessor = (
        PE.load_pi0_policy_and_processors(policy_path, "cuda")
    )
    model, config = policy.model, policy.config
    action_dim = config.output_features[ACTION].shape[0]
    steps = int(config.num_inference_steps)
    batches = build_batches(
        policy_preprocessor,
        env_preprocessor,
        args.suite,
        tasks=3,
        frames_per_task=2,
    )
    calibration = batches[: args.calibration_frames]
    if len(calibration) != args.calibration_frames:
        raise ValueError("Insufficient calibration frames")
    targets = [
        (name, module)
        for name, module in model.named_modules()
        if isinstance(module, nn.Linear) and "layers." in name and module.weight.dim() == 2
    ]
    print(
        f"targets={len(targets)} calibration={len(calibration)} steps={steps} "
        f"K={args.K} directions={directions}",
        flush=True,
    )

    result = {
        "protocol": {
            "suite": args.suite,
            "tasks": args.tasks,
            "episodes_per_task": args.episodes,
            "K": args.K,
            "calibration_frames": len(calibration),
            "gradient_noise_draws": args.gradient_noise,
            "ranking": "one-shot quantization-aware ranking through the executed π0 sampler",
            "controlled_factors": "candidate layers, calibration frames, sampler noise, INT8 ranking, and rollouts",
            "varied_factor": "fixed action-space objective direction",
            "seed": args.seed,
        },
        "clean": None,
        "directions": {},
    }

    print("\n=== clean ===", flush=True)
    result["clean"] = evaluate_condition(
        policy,
        env_preprocessor,
        policy_preprocessor,
        postprocessor,
        args.suite,
        args.tasks,
        args.episodes,
        args.seed + 991,
    )
    print(result["clean"], flush=True)

    for direction_index, spec in enumerate(directions):
        direction = direction_for(spec, config.chunk_size, action_dim, args.seed + 10000)
        print(f"\n=== direction={spec} ===", flush=True)
        quantized, pool = rank_fixed_direction(
            policy,
            calibration,
            targets,
            action_dim,
            steps,
            direction,
            args.gradient_noise,
            args.seed,
        )
        try:
            apply_flips(quantized, pool, args.K)
            outcome = evaluate_condition(
                policy,
                env_preprocessor,
                policy_preprocessor,
                postprocessor,
                args.suite,
                args.tasks,
                args.episodes,
                args.seed + 991,
            )
            result["directions"][spec] = {
                "direction": direction.squeeze(0).detach().cpu().tolist(),
                "top_layers": top_layer_histogram(pool, targets, args.K),
                **outcome,
            }
            print(result["directions"][spec], flush=True)
        finally:
            restore(quantized)
            torch.cuda.empty_cache()

    out_path = Path(args.out)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    out_path.write_text(json.dumps(result, indent=2) + "\n")
    print(f"wrote {out_path}", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/pi0/eval_adapter.py <==
#!/usr/bin/env python3
"""Minimal LeRobot/LIBERO adapter used by the pi0 experiments.

This file contains only the policy-loading, observation-wrapping, and rollout
functions required by ``direction_sweep.py`` and
``step_cancellation.py``. It intentionally omits unrelated evaluation
features from the original lab harness.
"""

import time

import numpy as np
import torch
import torch._dynamo

torch._dynamo.config.suppress_errors = True
torch._dynamo.config.disable = True


ACTION_DIM = 7
DEFAULT_OBS_HW = 256


def load_pi0_policy_and_processors(policy_path: str, device: str = "cuda"):
    """Load PI0Policy and its checkpoint-bundled preprocessing pipelines."""
    from lerobot.policies.factory import make_pre_post_processors
    from lerobot.policies.pi0.modeling_pi0 import PI0Policy
    from lerobot.processor.env_processor import LiberoProcessorStep
    from lerobot.processor.pipeline import PolicyProcessorPipeline

    print(f"loading pi0 policy from {policy_path}", flush=True)
    started = time.time()
    policy = PI0Policy.from_pretrained(policy_path, compile_model=False)
    policy.to(device)
    policy.eval()

    preprocessor, postprocessor = make_pre_post_processors(
        policy_cfg=policy.config,
        pretrained_path=policy_path,
        preprocessor_overrides={"device_processor": {"device": device}},
    )
    env_preprocessor = PolicyProcessorPipeline(steps=[LiberoProcessorStep()])
    if torch.cuda.is_available():
        torch.cuda.synchronize()
        allocated_gb = torch.cuda.max_memory_allocated() / 1e9
        print(
            f"loaded in {time.time() - started:.1f}s; "
            f"peak allocated GPU memory {allocated_gb:.2f} GB",
            flush=True,
        )
    return policy, env_preprocessor, preprocessor, postprocessor


def make_libero_env(
    suite: str,
    task_id: int,
    obs_hw: int = DEFAULT_OBS_HW,
    control_mode: str = "relative",
):
    """Build one LeRobot LIBERO environment with the paper's observation setup."""
    from lerobot.envs.libero import LiberoEnv
    from libero.libero import benchmark

    task_suite = benchmark.get_benchmark_dict()[suite]()
    return LiberoEnv(
        task_suite=task_suite,
        task_id=task_id,
        task_suite_name=suite,
        obs_type="pixels_agent_pos",
        observation_height=obs_hw,
        observation_width=obs_hw,
        camera_name=["agentview_image", "robot0_eye_in_hand_image"],
        init_states=True,
        control_mode=control_mode,
        num_steps_wait=10,
        n_envs=1,
    )


def _to_chw(image):
    tensor = torch.from_numpy(np.asarray(image)).to(dtype=torch.float32) / 255.0
    return tensor.permute(2, 0, 1).unsqueeze(0)


def _add_batch(array):
    return torch.from_numpy(np.asarray(array, dtype=np.float32)).unsqueeze(0)


def _wrap_libero_obs(observation, task_description):
    """Convert a LeRobot LIBERO observation for ``LiberoProcessorStep``."""
    pixels = observation["pixels"]
    state = observation["robot_state"]
    wrapped = {
        "observation.images.image": _to_chw(pixels["image"]),
        "observation.robot_state": {
            "eef": {
                "pos": _add_batch(state["eef"]["pos"]),
                "quat": _add_batch(state["eef"]["quat"]),
                "mat": _add_batch(state["eef"]["mat"]),
            },
            "gripper": {
                "qpos": _add_batch(state["gripper"]["qpos"]),
                "qvel": _add_batch(state["gripper"]["qvel"]),
            },
            "joints": {
                "pos": _add_batch(state["joints"]["pos"]),
                "vel": _add_batch(state["joints"]["vel"]),
            },
        },
        "task": task_description,
    }
    if pixels.get("image2") is not None:
        wrapped["observation.images.image2"] = _to_chw(pixels["image2"])
    return wrapped


def run_episode(
    policy,
    env_preprocessor,
    preprocessor,
    postprocessor,
    env,
    task_description,
    episode_id,
    max_steps,
):
    """Run one closed-loop episode and return the fields stored by the sweep."""
    del episode_id  # The environment's deterministic initialization fixes the episode.
    observation, _ = env.reset()
    if hasattr(policy, "reset"):
        try:
            policy.reset()
        except Exception:
            pass

    success = False
    step = 0
    started = time.time()
    step_times = []
    while step < max_steps:
        wrapped = _wrap_libero_obs(observation, task_description)
        step_started = time.time()
        batch = preprocessor(env_preprocessor(wrapped))
        with (
            torch.inference_mode(),
            torch.autocast(device_type="cuda", dtype=torch.bfloat16),
        ):
            action_tensor = policy.select_action(batch)
        action = postprocessor(action_tensor)
        step_times.append(time.time() - step_started)
        if isinstance(action, torch.Tensor):
            action = action.detach().to(torch.float32).cpu().numpy()
        action = np.asarray(action).reshape(-1)[:ACTION_DIM].astype(np.float32)

        observation, _, terminated, truncated, info = env.step(action)
        step += 1
        if terminated or truncated:
            success = bool(info.get("is_success", False))
            break

    return {
        "success": success,
        "steps": step,
        "mean_step_ms": float(np.mean(step_times) * 1000) if step_times else 0.0,
        "wall_seconds": time.time() - started,
    }


==> anc/code/pi0/step_cancellation.py <==
#!/usr/bin/env python3
"""Measure solver-step cancellation for two valid flow-policy attack objectives.

It compares directed manifold escape, ``-<a,u>``, with the valid
isotropic-energy baseline,
``-||a||^2``.  For each objective it first ranks INT8 flips by the exact
sampling gradient.  It then holds the *clean* denoising trajectory fixed and
measures the signed change contributed by each solver step after applying the
selected flips.  Keeping the path fixed isolates the direct decoder effect of
the weight corruption from subsequent state drift.

The output JSON contains every trace, not only aggregate values.  In
particular, ``coherence = |sum_k c_k| / sum_k |c_k|`` is near one when the
per-step effects reinforce and near zero when they cancel.
"""

import argparse
import json
import os
import sys
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
from scipy import stats

os.environ.setdefault("MUJOCO_GL", "egl")
os.environ.setdefault("HF_HUB_OFFLINE", "1")
os.environ.setdefault("TRANSFORMERS_OFFLINE", "1")
os.environ.setdefault("TF_CPP_MIN_LOG_LEVEL", "3")
os.environ.setdefault("PYTORCH_CUDA_ALLOC_CONF", "expandable_segments:True")

SCRIPT_DIR = Path(__file__).resolve().parent
REPO_ROOT = SCRIPT_DIR.parent
sys.path.insert(0, str(SCRIPT_DIR))
import eval_adapter as PE
from lerobot.policies.pi0.modeling_pi0 import make_att_2d_masks
from libero.libero import benchmark as libero_benchmark

try:
    from lerobot.constants import ACTION
except Exception:
    ACTION = "action"


def signed_mask(bit: int) -> int:
    mask = 1 << bit
    return mask - 256 if mask >= 128 else mask


def layer_tag(name: str) -> str:
    if "vision_tower" in name:
        segment = "vision"
    elif "expert" in name:
        segment = "expert"
    elif "language_model" in name:
        segment = "llm"
    else:
        segment = "other"
    try:
        layer = int(name.split("layers.")[1].split(".")[0])
    except (IndexError, ValueError):
        layer = -1
    return f"{segment}L{layer}"


def build_batches(
    policy_preprocessor, env_preprocessor, suite: str, tasks: int, frames_per_task: int
):
    benchmark = libero_benchmark.get_benchmark_dict()[suite]()
    batches = []
    for task_id in range(tasks):
        instruction = benchmark.get_task(task_id).language
        made = PE.make_libero_env(suite, task_id)
        env = made[0] if isinstance(made, (tuple, list)) else made
        reset = env.reset()
        observation = reset[0] if isinstance(reset, (tuple, list)) else reset
        for _ in range(frames_per_task):
            for _ in range(8):
                try:
                    stepped = env.step(np.zeros(7, dtype=np.float32))
                    observation = stepped[0] if isinstance(stepped, (tuple, list)) else stepped
                except Exception:
                    break
            batches.append(
                policy_preprocessor(env_preprocessor(PE._wrap_libero_obs(observation, instruction)))
            )
        env.close()
    return batches


def sampler_inputs(policy, batch):
    images, image_masks = policy._preprocess_images(batch)
    return (
        images,
        image_masks,
        batch["observation.language.tokens"],
        batch["observation.language.attention_mask"],
        policy.prepare_state(batch),
    )


def prefix_cache(model, images, image_masks, language_tokens, language_masks):
    """Build the prefix cache exactly as π0's sampler does."""
    prefix_embs, prefix_pad_masks, prefix_att_masks = model.embed_prefix(
        images, image_masks, language_tokens, language_masks
    )
    prefix_2d = make_att_2d_masks(prefix_pad_masks, prefix_att_masks)
    prefix_positions = torch.cumsum(prefix_pad_masks, dim=1) - 1
    prefix_4d = model._prepare_attention_masks_4d(prefix_2d)
    model.paligemma_with_expert.paligemma.language_model.config._attn_implementation = "eager"
    _, cached = model.paligemma_with_expert.forward(
        attention_mask=prefix_4d,
        position_ids=prefix_positions,
        past_key_values=None,
        inputs_embeds=[prefix_embs, None],
        use_cache=True,
    )
    return prefix_pad_masks, cached


@torch.no_grad()
def trace_sampler(policy, batch, noise, steps, action_dim):
    """Return endpoint, clean states before every step, and clean velocities."""
    model = policy.model
    images, image_masks, language_tokens, language_masks, state = sampler_inputs(policy, batch)
    prefix_masks, cached = prefix_cache(model, images, image_masks, language_tokens, language_masks)
    dt = -1.0 / steps
    x = noise.clone()
    states, velocities = [], []
    for step in range(steps):
        states.append(x.detach().clone())
        t = torch.full((x.shape[0],), 1.0 + step * dt, device=x.device, dtype=torch.float32)
        velocity = model.denoise_step(state, prefix_masks, cached, x, t)
        velocities.append(velocity.detach().clone())
        x = x + dt * velocity
    return x[:, :, :action_dim].detach(), states, velocities


@torch.no_grad()
def velocities_on_fixed_path(policy, batch, clean_states, steps):
    """Re-evaluate each denoiser step at the clean state under current weights."""
    model = policy.model
    images, image_masks, language_tokens, language_masks, state = sampler_inputs(policy, batch)
    prefix_masks, cached = prefix_cache(model, images, image_masks, language_tokens, language_masks)
    dt = -1.0 / steps
    velocities = []
    for step, clean_x in enumerate(clean_states):
        t = torch.full(
            (clean_x.shape[0],),
            1.0 + step * dt,
            device=clean_x.device,
            dtype=torch.float32,
        )
        velocities.append(
            model.denoise_step(state, prefix_masks, cached, clean_x, t).detach().clone()
        )
    return velocities


def int8_pool(targets):
    quantized, pool = [], []
    for target_index, (_, module) in enumerate(targets):
        weight = module.weight.data.float()
        scale = (weight.abs().amax(dim=1, keepdim=True) / 127.0).clamp(min=1e-8)
        quant = torch.round(weight / scale).clamp(-128, 127).to(torch.int8)
        quantized.append([module, module.weight.data.clone(), quant, scale])
        gradient = module.weight.grad
        if gradient is None:
            continue
        gradient = gradient.float()
        best_delta_loss, best_bit = None, None
        for bit in range(8):
            flipped = quant.to(torch.int16).__xor__(
                torch.tensor(signed_mask(bit), dtype=torch.int16)
            )
            flipped = flipped.to(torch.int8)
            delta_loss = gradient * ((flipped.float() - quant.float()) * scale)
            if best_delta_loss is None:
                best_delta_loss = delta_loss.clone()
                best_bit = torch.full_like(quant, bit, dtype=torch.int16)
            else:
                improve = delta_loss < best_delta_loss
                best_delta_loss = torch.where(improve, delta_loss, best_delta_loss)
                best_bit = torch.where(improve, torch.full_like(best_bit, bit), best_bit)
        values, indices = torch.topk(-best_delta_loss.flatten(), min(2000, best_delta_loss.numel()))
        flat_bits = best_bit.flatten()
        for value, index in zip(values.tolist(), indices.tolist()):
            pool.append((float(-value), target_index, int(index), int(flat_bits[index])))
        module.weight.grad = None
    pool.sort(key=lambda row: row[0])
    return quantized, pool


@torch.no_grad()
def apply_flips(quantized, pool, count):
    changed = {}
    for _, target_index, flat_index, bit in pool[:count]:
        if target_index not in changed:
            changed[target_index] = quantized[target_index][2].clone()
        flat = changed[target_index].view(-1)
        flat[flat_index] = (
            flat[flat_index]
            .to(torch.int16)
            .__xor__(torch.tensor(signed_mask(bit), dtype=torch.int16))
            .to(torch.int8)
        )
    for target_index, corrupted_quant in changed.items():
        module, _, _, scale = quantized[target_index]
        module.weight.data = (corrupted_quant.float() * scale).to(module.weight.dtype)
    return changed


@torch.no_grad()
def restore(quantized):
    for module, original_weight, _, _ in quantized:
        module.weight.data = original_weight.clone()


def rank_attack(policy, batches, targets, action_dim, steps, objective, noise_draws, seed):
    """Rank candidate bits using the exact gradient through the sampler."""
    model = policy.model
    sampler = type(model).sample_actions.__wrapped__
    for _, module in targets:
        module.weight.requires_grad_(True)
        module.weight.grad = None
    generator = torch.Generator(device="cuda")
    generator.manual_seed(seed)
    direction = torch.ones(1, policy.config.chunk_size, action_dim, device="cuda")
    for batch in batches:
        images, image_masks, language_tokens, language_masks, state = sampler_inputs(policy, batch)
        for _ in range(noise_draws):
            noise = torch.randn(
                1,
                policy.config.chunk_size,
                policy.config.max_action_dim,
                device="cuda",
                generator=generator,
            )
            action = sampler(
                model,
                images,
                image_masks,
                language_tokens,
                language_masks,
                state,
                noise=noise,
                num_steps=steps,
            )[:, :, :action_dim].float()
            if objective == "directed":
                loss = -(action * direction).sum() / (len(batches) * noise_draws)
            elif objective == "energy":
                loss = -(action.square()).sum() / (len(batches) * noise_draws)
            else:
                raise ValueError(objective)
            loss.backward()
            del action, loss
            torch.cuda.empty_cache()
    quantized, pool = int8_pool(targets)
    for _, module in targets:
        module.weight.requires_grad_(False)
    return quantized, pool


def summarize(traces):
    contributions = np.asarray([row["step_contribution"] for row in traces], dtype=float)
    coherence = np.asarray([row["coherence"] for row in traces], dtype=float)
    return {
        "n": int(len(traces)),
        "mean_step_contribution": contributions.mean(axis=0).tolist(),
        "std_step_contribution": contributions.std(axis=0, ddof=1).tolist(),
        "coherence_mean": float(coherence.mean()),
        "coherence_std": float(coherence.std(ddof=1)),
        "net_mean": float(np.mean([row["net"] for row in traces])),
        "gross_mean": float(np.mean([row["gross"] for row in traces])),
        "endpoint_first_order_mean": float(
            np.mean([row["endpoint_first_order"] for row in traces])
        ),
    }


def summarize_paired(directed_traces, energy_traces):
    """Compare coherence on the same held-out frame and sampler noise."""
    if len(directed_traces) != len(energy_traces):
        raise ValueError("Paired objectives must contain the same number of traces")
    directed_keys = [(row["frame"], row["noise"]) for row in directed_traces]
    energy_keys = [(row["frame"], row["noise"]) for row in energy_traces]
    if directed_keys != energy_keys:
        raise ValueError("Paired objectives must use identical frame/noise slots")

    directed = np.asarray([row["coherence"] for row in directed_traces], dtype=float)
    energy = np.asarray([row["coherence"] for row in energy_traces], dtype=float)
    difference = directed - energy
    n = len(difference)
    if n < 2:
        raise ValueError("Need at least two paired traces")

    if np.all(difference == 0):
        interval = (0.0, 0.0)
        paired_t_statistic, paired_t_pvalue = 0.0, 1.0
        wilcoxon_statistic, wilcoxon_pvalue = 0.0, 1.0
    else:
        standard_error = stats.sem(difference)
        interval = stats.t.interval(
            0.95,
            df=n - 1,
            loc=difference.mean(),
            scale=standard_error,
        )
        paired_t = stats.ttest_rel(directed, energy, alternative="greater")
        wilcoxon = stats.wilcoxon(
            directed,
            energy,
            alternative="greater",
            zero_method="wilcox",
            method="auto",
        )
        paired_t_statistic = float(paired_t.statistic)
        paired_t_pvalue = float(paired_t.pvalue)
        wilcoxon_statistic = float(wilcoxon.statistic)
        wilcoxon_pvalue = float(wilcoxon.pvalue)
    return {
        "n_pairs": int(n),
        "pair_key": ["frame", "noise"],
        "directed_mean": float(directed.mean()),
        "energy_mean": float(energy.mean()),
        "mean_difference": float(difference.mean()),
        "mean_difference_95ci": [float(interval[0]), float(interval[1])],
        "directed_greater_pairs": int(np.sum(difference > 0)),
        "ties": int(np.sum(difference == 0)),
        "paired_t_one_sided": {
            "statistic": paired_t_statistic,
            "pvalue": paired_t_pvalue,
        },
        "wilcoxon_one_sided": {
            "statistic": wilcoxon_statistic,
            "pvalue": wilcoxon_pvalue,
        },
    }


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--suite", default="libero_spatial")
    parser.add_argument("--tasks", type=int, default=3)
    parser.add_argument("--frames-per-task", type=int, default=2)
    parser.add_argument("--calibration-frames", type=int, default=3)
    parser.add_argument("--gradient-noise", type=int, default=2)
    parser.add_argument("--evaluation-noise", type=int, default=3)
    parser.add_argument("--K", type=int, default=100)
    parser.add_argument("--seed", type=int, default=20260721)
    parser.add_argument("--out", default=str(REPO_ROOT / "outputs" / "pi0_step_cancellation.json"))
    args = parser.parse_args()

    np.random.seed(args.seed)
    torch.manual_seed(args.seed)
    torch.cuda.manual_seed_all(args.seed)
    policy_path = os.environ["PI0_PATH"]
    print("loading π0...", flush=True)
    policy, env_preprocessor, policy_preprocessor, _ = PE.load_pi0_policy_and_processors(
        policy_path, "cuda"
    )
    model, config = policy.model, policy.config
    action_dim = config.output_features[ACTION].shape[0]
    steps = int(config.num_inference_steps)
    batches = build_batches(
        policy_preprocessor,
        env_preprocessor,
        args.suite,
        args.tasks,
        args.frames_per_task,
    )
    calibration = batches[: args.calibration_frames]
    evaluation = batches[args.calibration_frames :]
    if not calibration or not evaluation:
        raise ValueError("Need at least one calibration and one held-out evaluation frame")
    targets = [
        (name, module)
        for name, module in model.named_modules()
        if isinstance(module, nn.Linear) and "layers." in name and module.weight.dim() == 2
    ]
    print(
        f"frames={len(batches)} calibration={len(calibration)} evaluation={len(evaluation)} "
        f"targets={len(targets)} steps={steps}",
        flush=True,
    )

    result = {
        "protocol": {
            "suite": args.suite,
            "ranking_seed": args.seed,
            "steps": steps,
            "calibration_frames": len(calibration),
            "evaluation_frames": len(evaluation),
            "gradient_noise_draws": args.gradient_noise,
            "evaluation_noise_draws": args.evaluation_noise,
            "paired_evaluation": True,
            "evaluation_noise_seed": args.seed + 77,
            "K": args.K,
            "fixed_path": "clean denoising states; corrupted velocity re-evaluated at each clean state",
            "coherence": "abs(sum signed step contributions) / sum(abs(step contributions))",
        },
        "objectives": {},
    }

    for objective_index, objective in enumerate(("directed", "energy")):
        print(f"\n=== ranking {objective} objective ===", flush=True)
        quantized, pool = rank_attack(
            policy,
            calibration,
            targets,
            action_dim,
            steps,
            objective,
            args.gradient_noise,
            args.seed + objective_index * 1000,
        )
        apply_flips(quantized, pool, args.K)
        top_layers = {}
        for _, target_index, _, _ in pool[: args.K]:
            tag = layer_tag(targets[target_index][0])
            top_layers[tag] = top_layers.get(tag, 0) + 1
        print(
            f"top layers: {dict(sorted(top_layers.items(), key=lambda item: -item[1])[:8])}",
            flush=True,
        )

        traces = []
        generator = torch.Generator(device="cuda")
        # Both objectives use the same held-out sampler noise, enabling a
        # paired coherence comparison at each (frame, noise) slot.
        generator.manual_seed(args.seed + 77)
        for frame_index, batch in enumerate(evaluation):
            for noise_index in range(args.evaluation_noise):
                noise = torch.randn(
                    1,
                    config.chunk_size,
                    config.max_action_dim,
                    device="cuda",
                    generator=generator,
                )
                restore(quantized)
                clean_action, clean_states, clean_velocities = trace_sampler(
                    policy, batch, noise, steps, action_dim
                )
                apply_flips(quantized, pool, args.K)
                corrupted_action, _, _ = trace_sampler(policy, batch, noise, steps, action_dim)
                corrupted_fixed_velocities = velocities_on_fixed_path(
                    policy, batch, clean_states, steps
                )

                if objective == "directed":
                    direction = torch.ones_like(clean_action)
                    endpoint_first_order = (
                        ((corrupted_action - clean_action) * direction).sum().item()
                    )
                    factor = 1.0
                else:
                    direction = clean_action
                    endpoint_first_order = (
                        (2.0 * (corrupted_action - clean_action) * direction).sum().item()
                    )
                    factor = 2.0
                dt = -1.0 / steps
                contributions = [
                    float(
                        factor
                        * dt
                        * (
                            (corrupted_v[:, :, :action_dim] - clean_v[:, :, :action_dim])
                            * direction
                        )
                        .sum()
                        .item()
                    )
                    for clean_v, corrupted_v in zip(clean_velocities, corrupted_fixed_velocities)
                ]
                net = float(sum(contributions))
                gross = float(sum(abs(value) for value in contributions))
                traces.append(
                    {
                        "frame": frame_index,
                        "noise": noise_index,
                        "step_contribution": contributions,
                        "net": net,
                        "gross": gross,
                        "coherence": abs(net) / max(gross, 1e-12),
                        "endpoint_first_order": float(endpoint_first_order),
                    }
                )
                restore(quantized)

        result["objectives"][objective] = {
            "top_layers": dict(sorted(top_layers.items(), key=lambda item: -item[1])),
            "summary": summarize(traces),
            "traces": traces,
        }
        summary = result["objectives"][objective]["summary"]
        print(
            f"{objective}: coherence={summary['coherence_mean']:.3f}±{summary['coherence_std']:.3f}; "
            f"net={summary['net_mean']:.3g}; gross={summary['gross_mean']:.3g}",
            flush=True,
        )
        Path(args.out).write_text(json.dumps(result, indent=2))

    result["paired_comparison"] = summarize_paired(
        result["objectives"]["directed"]["traces"],
        result["objectives"]["energy"]["traces"],
    )
    paired = result["paired_comparison"]
    print(
        "paired: "
        f"n={paired['n_pairs']} "
        f"delta={paired['mean_difference']:.3f} "
        f"95%CI=[{paired['mean_difference_95ci'][0]:.3f},"
        f"{paired['mean_difference_95ci'][1]:.3f}] "
        f"Wilcoxon p={paired['wilcoxon_one_sided']['pvalue']:.3g}",
        flush=True,
    )
    Path(args.out).write_text(json.dumps(result, indent=2))
    print(f"saved {args.out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/code/pi05/attack_pi05.py <==
#!/usr/bin/env python3
"""
Directed manifold-escape bit-flip attack on a π0.5 policy.

Reproduces, on a REAL-trained flow-matching VLA, the paper's π0.5 evidence:
  - a directed loss  L = -<a, u>  differentiated through the 10-step denoising
    sampler (per-step pushes that add, not cancel);
  - gradient-ranked INT8 single-bit flips over the ACTION EXPERT linears;
  - measurement of open-loop action deviation, gripper-inversion rate, and the
    layer where the damaging flips land (expected: action-expert L0).

Loading mirrors load_pi05.py (base + expert, pretrained_path repointed).

Run in a compatible GPU environment:
  # 1) cheap self-check: does grad flow through the sampler?  (~1 min)
  python bfa_pi05.py --checkpoint <ckpt> --base <base> --obs <obs> --selfcheck
  # 2) full attack budget sweep
  python bfa_pi05.py --checkpoint <ckpt> --base <base> --obs <obs> \
                     --K 1 3 10 30 100 300 --M 2 --out results_pi05.json
"""

import argparse
import json
from pathlib import Path

import numpy as np
import torch
from load_pi05 import load_frame, load_policy  # reuse the verified loader


# ----------------------------- differentiable action -----------------------------
def differentiable_action(policy, batch, noise):
    """Run predict_action_chunk WITH grad by calling the undecorated sample_actions.
    Returns the executed action (B, chunk, action_dim), differentiable w.r.t. weights."""
    model = policy.model
    images, img_masks = policy._preprocess_images(batch)
    # language token keys (constants live in lerobot.constants); read straight from batch
    tok_key = next(k for k in batch if k.endswith("language_tokens") or k.endswith("tokens"))
    msk_key = next(k for k in batch if "language" in k and "mask" in k)
    tokens, masks = batch[tok_key], batch[msk_key]

    # undecorated sampler (strip @torch.no_grad); fall back if __wrapped__ absent
    raw = getattr(type(model).sample_actions, "__wrapped__", None)
    with torch.enable_grad():
        if raw is not None:
            a = raw(model, images, img_masks, tokens, masks, noise=noise)
        else:  # manual unroll mirroring sample_actions()
            a = _manual_sample(model, images, img_masks, tokens, masks, noise)
    orig_dim = policy.config.output_features["action"].shape[0]
    return a[:, :, :orig_dim]


def _manual_sample(model, images, img_masks, tokens, masks, noise):
    """Grad-enabled reimplementation of sample_actions (used if __wrapped__ missing)."""
    from lerobot.policies.pi05.modeling_pi05 import make_att_2d_masks

    num_steps = model.config.num_inference_steps
    prefix_embs, prefix_pad_masks, prefix_att_masks = model.embed_prefix(
        images, img_masks, tokens, masks
    )
    prefix_att_2d = make_att_2d_masks(prefix_pad_masks, prefix_att_masks)
    prefix_pos = torch.cumsum(prefix_pad_masks, dim=1) - 1
    prefix_4d = model._prepare_attention_masks_4d(prefix_att_2d)
    model.paligemma_with_expert.paligemma.model.language_model.config._attn_implementation = "eager"
    _, pkv = model.paligemma_with_expert.forward(
        attention_mask=prefix_4d,
        position_ids=prefix_pos,
        past_key_values=None,
        inputs_embeds=[prefix_embs, None],
        use_cache=True,
    )
    dt = -1.0 / num_steps
    x_t = noise
    for step in range(num_steps):
        t = 1.0 + step * dt
        tt = torch.tensor(t, dtype=torch.float32, device=tokens.device).expand(tokens.shape[0])
        v_t = model.denoise_step(
            prefix_pad_masks=prefix_pad_masks, past_key_values=pkv, x_t=x_t, timestep=tt
        )
        x_t = x_t + dt * v_t
    return x_t


def make_noise(policy, batch):
    b = 1
    shape = (b, policy.config.chunk_size, policy.config.max_action_dim)
    dev = next(policy.parameters()).device
    return policy.model.sample_noise(shape, dev)


# ----------------------------- INT8 quantize / bit-flip -----------------------------
def per_channel_int8(W):
    s = W.abs().amax(dim=1, keepdim=True) / 127.0
    s = torch.clamp(s, min=1e-12)
    q = torch.clamp(torch.round(W / s), -128, 127)
    return q, s


def flip_delta_all_bits(q, s):
    """For each weight, the dequantized change Δ for each of 8 bit positions. Returns (…,8)."""
    qi = q.to(torch.int32)
    outs = []
    for b in range(8):
        flipped = qi ^ (1 << b)
        # wrap to signed int8 range
        flipped = ((flipped + 128) % 256) - 128
        outs.append((flipped - qi).float() * s)
    return torch.stack(outs, dim=-1)  # (m,n,8)


EXCLUDE_READOUT = False  # set by --exclude-readout: drop action_in/out_proj (readout head)


def candidate_linears(policy):
    """Action-expert linears (+ action projections) = the attack surface."""
    out = {}
    for name, mod in policy.model.named_modules():
        if not isinstance(mod, torch.nn.Linear):
            continue
        is_readout = "action_in_proj" in name or "action_out_proj" in name
        if EXCLUDE_READOUT and is_readout:
            continue
        if "gemma_expert" in name or is_readout or "time_mlp" in name or "action_time_mlp" in name:
            out[name] = mod
    return out


# ----------------------------- attack -----------------------------
def compute_gain(policy, frames, u, M):
    """Directed loss L=-<a,u>, averaged over M noise draws; return per-weight best-bit gain."""
    lins = candidate_linears(policy)
    for m in lins.values():
        m.weight.requires_grad_(True)
    policy.zero_grad(set_to_none=True)
    for ob in frames:
        for _ in range(M):
            noise = make_noise(policy, ob)
            a = differentiable_action(policy, ob, noise)  # (1,chunk,dim)
            loss = -(a * u).sum() / (M * len(frames))
            loss.backward()
    gains = {}
    for name, m in lins.items():
        if m.weight.grad is None:  # layer not on the action path
            continue
        W = m.weight.detach()
        q, s = per_channel_int8(W)
        D = flip_delta_all_bits(q, s)  # (m,n,8)
        g = m.weight.grad.detach()  # (m,n)
        # ΔL ≈ g·Δ ; gain of harm = -g·Δ (want to MINIMIZE L). best bit per weight:
        dL = g.unsqueeze(-1) * D  # (m,n,8)
        best = dL.amin(dim=-1)  # most-negative ΔL per weight
        bestbit = dL.argmin(dim=-1)
        gains[name] = (-best, bestbit, q, s)  # (m,n) gain, (m,n) bit
    return gains, lins


def topk_flips(gains, K):
    flat = []
    for name, (gain, bit, q, s) in gains.items():
        g = gain.flatten()
        idx = torch.topk(g, min(K, g.numel())).indices
        for i in idx.tolist():
            r, c = divmod(i, gain.shape[1])
            flat.append((gain[r, c].item(), name, r, c, int(bit[r, c])))
    flat.sort(key=lambda x: -x[0])
    return flat[:K]


@torch.no_grad()
def apply_flips(gains, lins, flips):
    saved = {}
    for _, name, r, c, b in flips:
        m = lins[name]
        if name not in saved:
            saved[name] = m.weight.detach().clone()
        _, _, q, s = gains[name]
        qi = int(q[r, c].item())
        si = s[r, 0].item()
        newq = (((qi ^ (1 << b)) + 128) % 256) - 128
        m.weight[r, c] = newq * si
    return saved


@torch.no_grad()
def restore(lins, saved):
    for name, W in saved.items():
        lins[name].weight.copy_(W)


@torch.no_grad()
def clean_actions(policy, frames, noises):
    return [
        differentiable_action(policy, ob, nz).squeeze(0).cpu().float()
        for ob, nz in zip(frames, noises)
    ]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--checkpoint", required=True)
    ap.add_argument("--base", required=True)
    ap.add_argument("--obs", required=True)
    ap.add_argument("--task", default="Pick up the block and place it into the blue bowl.")
    ap.add_argument("--K", type=int, nargs="+", default=[1, 3, 10, 30, 100, 300])
    ap.add_argument("--M", type=int, default=2)
    ap.add_argument("--gripper-dim", type=int, default=-1, help="action index of the gripper")
    ap.add_argument("--selfcheck", action="store_true")
    ap.add_argument(
        "--exclude-readout",
        action="store_true",
        help="protect action_in/out_proj; attack only the transformer layers",
    )
    ap.add_argument("--out", default="results_pi05.json")
    args = ap.parse_args()
    global EXCLUDE_READOUT
    EXCLUDE_READOUT = args.exclude_readout

    ck, base, obs = map(lambda p: Path(p).expanduser(), (args.checkpoint, args.base, args.obs))
    policy, pre, post, config = load_policy(ck, base, dtype="float32")

    man = obs / "manifest.json"
    ids = [d["sample_id"] for d in json.loads(man.read_text())] if man.exists() else list(range(6))
    frames = []
    for i in ids:
        ob = load_frame(obs, i)
        ob["task"] = [args.task]
        frames.append(pre(ob))
    dim = config.output_features["action"].shape[0]
    u = torch.ones(1, config.chunk_size, dim, device=next(policy.parameters()).device)

    # ---- self-check: does grad flow through the 10-step sampler? ----
    ob0 = frames[0]
    nz = make_noise(policy, ob0)
    for m in candidate_linears(policy).values():
        m.weight.requires_grad_(True)
    a = differentiable_action(policy, ob0, nz)
    (-(a * u).sum()).backward()
    gn = sum(
        m.weight.grad.norm().item()
        for m in candidate_linears(policy).values()
        if m.weight.grad is not None
    )
    print(
        f"[selfcheck] action shape={tuple(a.shape)} | grad flows: expert-linear grad-norm sum = {gn:.4e}"
    )
    if gn == 0.0:
        print(
            "  !! zero grad — the differentiable unroll didn't connect. Send me this output; "
            "likely the __wrapped__ path or deepcopy(kv) in denoise_step needs a patch."
        )
    if args.selfcheck:
        return

    # fix noise per frame so clean vs flipped are comparable
    noises = [make_noise(policy, ob) for ob in frames]
    a_clean = clean_actions(policy, frames, noises)
    scale = float(torch.stack([a.abs().mean() for a in a_clean]).mean())

    gains, lins = compute_gain(policy, frames, u, args.M)
    layer_hist = {}
    results = {"scale": scale, "budgets": {}}
    for K in sorted(set(args.K)):
        flips = topk_flips(gains, K)
        for _, name, *_ in flips:
            key = name.split(".layers.")[-1].split(".")[0] if ".layers." in name else name
            layer_hist[key] = layer_hist.get(key, 0) + 1
        saved = apply_flips(gains, lins, flips)
        devs, grip_inv = [], []
        for ob, nz, ac in zip(frames, noises, a_clean):
            af = differentiable_action(policy, ob, nz).squeeze(0).cpu().float()
            devs.append((af - ac).norm().item() / max(ac.numel() ** 0.5, 1))
            grip_inv.append(
                float(
                    torch.sign(af[:, args.gripper_dim])
                    .ne(torch.sign(ac[:, args.gripper_dim]))
                    .float()
                    .mean()
                )
            )
        restore(lins, saved)
        results["budgets"][K] = {
            "open_loop_dev": float(np.mean(devs)),
            "dev_vs_scale": float(np.mean(devs) / scale),
            "gripper_inv_rate": float(np.mean(grip_inv)),
        }
        print(
            f"K={K:4d} | dev={np.mean(devs):.4f} ({np.mean(devs) / scale * 100:.0f}% scale) "
            f"| gripper-inv={np.mean(grip_inv) * 100:.0f}%"
        )
    results["top_layers"] = dict(sorted(layer_hist.items(), key=lambda x: -x[1])[:10])
    print("\n[localization] flips concentrate in:", results["top_layers"])
    Path(args.out).write_text(json.dumps(results, indent=2))
    print(f"[saved] {args.out}")


if __name__ == "__main__":
    main()


==> anc/code/pi05/load_pi05.py <==
#!/usr/bin/env python3
"""
Load a π0.5 policy and verify a forward pass on local observation frames.

For an expert-only checkpoint, the PaliGemma backbone is loaded from
``pretrained_path``; this loader rewrites that field to the supplied base dir.

Example:
    python load_pi05.py \
        --checkpoint ~/pi05_bfa/checkpoint_guozili \
        --base       ~/pi05_bfa/pi05_base \
        --obs        ~/pi05_bfa/observations \
        --task "Pick up the block and place it into the blue bowl."
"""

import argparse
import json
import shutil
import tempfile
from pathlib import Path

import numpy as np
import torch
from lerobot.configs.policies import PreTrainedConfig
from lerobot.policies.factory import make_pre_post_processors
from lerobot.policies.pi05.configuration_pi05 import (
    PI05Config,  # noqa: F401  registers "pi05"
)
from lerobot.policies.pi05.modeling_pi05 import PI05Policy

# ---- version-drift shims ----
# The checkpoint's processor pipeline references steps this lerobot commit lacks
# (the model was saved with a newer lerobot). At inference the observation carries
# no action, so the delta/relative-action step is an identity; register passthroughs
# for any missing names so the saved pipeline loads.
from lerobot.processor.pipeline import ProcessorStep, ProcessorStepRegistry


def _register_passthrough(step_name):
    try:

        @ProcessorStepRegistry.register(name=step_name)
        class _Passthrough(ProcessorStep):
            def __init__(self, **kwargs):
                pass

            def __call__(self, transition):
                return transition

            def transform_features(self, features):
                return features
    except Exception:
        pass


for _s in ("delta_actions_processor", "absolute_actions_processor"):
    _register_passthrough(_s)


def load_policy(checkpoint_dir: Path, base_dir: Path, dtype: str = "float32"):
    """Load pi05 exactly like the server, but repoint pretrained_path -> local base."""
    cfg = json.loads((checkpoint_dir / "config.json").read_text())
    cfg.setdefault("type", "pi05")
    # CRITICAL: expert-only checkpoint pulls the backbone from pretrained_path.
    old = cfg.get("pretrained_path")
    cfg["pretrained_path"] = str(base_dir)
    print(f"[cfg] pretrained_path: {old}  ->  {base_dir}")

    # version drift: the checkpoint's config.json may carry training-only fields
    # that this lerobot commit's PI05Config rejects (draccus is strict). Drop them,
    # auto-retrying on whatever fields the parser complains about.
    import draccus

    tmp = Path(tempfile.mkdtemp(prefix="pi05_cfg_"))
    for _ in range(12):
        (tmp / "config.json").write_text(json.dumps(cfg))
        try:
            config = PreTrainedConfig.from_pretrained(tmp)
            break
        except draccus.utils.DecodingError as e:
            bad = [w.strip("`") for w in str(e).split("`") if w.strip("`") in cfg]
            if not bad:
                raise
            for k in bad:
                cfg.pop(k, None)
            print(f"[cfg] dropped unsupported fields: {bad}")
    shutil.rmtree(tmp, ignore_errors=True)

    config.dtype = dtype  # float32 = stable/deterministic for the attack gradient
    config.compile_model = False

    policy = PI05Policy.from_pretrained(checkpoint_dir, config=config)
    policy.eval()
    dev = "cuda" if torch.cuda.is_available() else "cpu"
    policy.to(dev)

    # Repoint a stale saved tokenizer path to the public Hugging Face repo id.
    pre, post = make_pre_post_processors(
        config,
        pretrained_path=str(checkpoint_dir),
        preprocessor_overrides={
            "device_processor": {"device": dev},
            "tokenizer_processor": {"tokenizer_name": "google/paligemma-3b-pt-224"},
        },
        postprocessor_overrides={"device_processor": {"device": "cpu"}},
    )
    n = sum(p.numel() for p in policy.parameters())
    print(f"[ok] loaded on {dev} | params={n / 1e9:.2f}B | dtype={dtype}")
    return policy, pre, post, config


def load_frame(obs_dir: Path, i: int):
    """Return an observation dict in the server's expected format."""
    head = np.load(obs_dir / f"sample_{i}_head.npy")  # (480,640,3) uint8
    wrist = np.load(obs_dir / f"sample_{i}_right_wrist.npy")  # (640,480,3) uint8
    state = np.load(obs_dir / f"sample_{i}_state.npy").astype(np.float32)  # (6,)

    def img(a):  # HWC uint8 -> (1,C,H,W) float[0,1]
        return torch.from_numpy(a).permute(2, 0, 1).unsqueeze(0).float() / 255.0

    return {
        "observation.state": state.reshape(1, -1),
        "observation.images.head": img(head),
        "observation.images.right_wrist": img(wrist),
    }


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--checkpoint", required=True)
    ap.add_argument("--base", required=True)
    ap.add_argument("--obs", required=True)
    ap.add_argument("--task", default="Pick up the block and place it into the blue bowl.")
    ap.add_argument("--dtype", default="float32")
    args = ap.parse_args()

    ck, base, obs = (
        Path(args.checkpoint).expanduser(),
        Path(args.base).expanduser(),
        Path(args.obs).expanduser(),
    )
    policy, pre, post, config = load_policy(ck, base, args.dtype)

    # manifest tells us how many samples exist (default 6)
    man = obs / "manifest.json"
    ids = [d["sample_id"] for d in json.loads(man.read_text())] if man.exists() else list(range(6))

    print(f"\n[forward] {len(ids)} frames, task={args.task!r}")
    for i in ids:
        ob = load_frame(obs, i)
        ob["task"] = [args.task]
        with torch.inference_mode():
            a = post(policy.select_action(pre(ob)))
        a = a.squeeze(0).cpu().float().numpy()
        finite = np.isfinite(a).all()
        print(
            f"  sample {i}: action={np.array2string(a, precision=3, max_line_width=200)} "
            f"| finite={finite} range=[{a.min():.3f},{a.max():.3f}]"
        )

    print(
        "\n[done] If actions are finite and in a sane range, loading is correct. "
        "Next: bfa_pi05.py (directed manifold-escape attack)."
    )


if __name__ == "__main__":
    main()


==> anc/code/pyproject.toml <==
[tool.ruff]
line-length = 100
target-version = "py310"

[tool.ruff.lint]
select = ["E4", "E7", "E9", "F", "I"]
ignore = [
  "E402", # runtime environment variables and compatibility shims precede imports
  "E501", # long experiment labels and protocol strings are intentionally preserved
]



==> anc/code/real_robot/apply_logical_flips.py <==
#!/usr/bin/env python3
"""Memory-safe helper for applying a logical INT8 patch to a robot policy.

The JSON files describe logical INT8 bit flips.  For each selected float/bfloat16
weight, this module re-derives its per-row INT8 value, flips one specified bit,
dequantizes it, and patches only that scalar in memory.  Restoration also stores
only the touched scalars, rather than cloning every touched matrix.
"""

import json
from pathlib import Path

import torch


def _normalise(entries):
    return [
        (e["name"], int(e["row"]), int(e["col"]), int(e["bit"]))
        if isinstance(e, dict)
        else (e[0], int(e[1]), int(e[2]), int(e[3]))
        for e in entries
    ]


def _validate(entries, expected=None, label="flip list"):
    entries = _normalise(entries)
    if expected is not None and len(entries) != expected:
        raise ValueError(f"{label}: expected {expected} entries, found {len(entries)}")
    if len({(name, row, col) for name, row, col, _ in entries}) != len(entries):
        raise ValueError(f"{label}: duplicate weight coordinates are not allowed")
    for name, row, col, bit in entries:
        if not name or row < 0 or col < 0 or not 0 <= bit <= 7:
            raise ValueError(f"{label}: invalid entry {(name, row, col, bit)}")
    return entries


def describe_flips(entries, label="flip list"):
    entries = _validate(entries, label=label)
    layers = {}
    bits = {}
    for name, _, _, bit in entries:
        layers[name] = layers.get(name, 0) + 1
        bits[bit] = bits.get(bit, 0) + 1
    return {
        "label": label,
        "entries": len(entries),
        "unique_weight_coordinates": len({e[:3] for e in entries}),
        "matrices": len(layers),
        "bits": dict(sorted(bits.items())),
        "layers": dict(sorted(layers.items(), key=lambda item: -item[1])),
    }


def patch_model(model, flips):
    """Patch a model in place and return the exact touched scalars for restoration."""
    if isinstance(flips, (str, Path)):
        entries = json.loads(Path(flips).read_text())
    else:
        entries = flips
    entries = _validate(entries)

    modules = dict(model.named_modules())
    grouped = {}
    for name, row, col, bit in entries:
        if name not in modules:
            raise KeyError(f"module not found: {name} (flip list/checkpoint mismatch)")
        grouped.setdefault(name, []).append((row, col, bit))

    # Validate and prepare every write before changing the model.  This prevents a
    # bad late entry from leaving a partially patched policy behind.
    saved = {}
    writes = []
    for name, group in grouped.items():
        weight = getattr(modules[name], "weight", None)
        if weight is None or weight.ndim != 2:
            raise TypeError(f"{name} is not a 2-D weighted module")
        rows, cols = weight.shape
        for row, col, _ in group:
            if row >= rows or col >= cols:
                raise IndexError(f"{name}[{row},{col}] outside weight shape {tuple(weight.shape)}")

        # Same per-row symmetric INT8 rule as the attack search and original helper.
        scale = (weight.detach().abs().amax(dim=1) / 127.0).clamp(min=1e-12)
        saved[name] = []
        for row, col, bit in group:
            old_value = weight[row, col].detach().clone()
            s = float(scale[row])
            q = int(torch.round(old_value.float() / s).clamp(-128, 127).item())
            flipped = (q & 0xFF) ^ (1 << bit)
            new_q = ((flipped + 128) % 256) - 128
            saved[name].append((row, col, old_value))
            writes.append((weight, row, col, new_q * s))

    with torch.no_grad():
        for weight, row, col, new_value in writes:
            weight[row, col] = new_value

    print(
        f"[apply_patch_k100] applied {len(entries)} logical INT8 bit-flips "
        f"to {len(entries)} weights over {len(grouped)} matrices"
    )
    return saved


def unpatch_model(model, saved):
    """Restore exactly the scalar values returned by patch_model/patch_condition."""
    modules = dict(model.named_modules())
    restored = 0
    with torch.no_grad():
        for name, values in saved.items():
            weight = modules[name].weight
            for row, col, old_value in values:
                weight[row, col].copy_(old_value)
                restored += 1
    print(f"[apply_patch_k100] restored {restored} weights over {len(saved)} matrices")


if __name__ == "__main__":
    import argparse

    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("flip_json", type=Path)
    parser.add_argument("--expected", type=int, default=None)
    args = parser.parse_args()

    entries = json.loads(args.flip_json.read_text())
    entries = _validate(entries, expected=args.expected, label=str(args.flip_json))
    info = describe_flips(entries, label=str(args.flip_json))
    print(json.dumps(info, indent=2))


==> anc/code/requirements.txt <==
torch==2.5.0
numpy==2.4.2
scipy==1.17.1
transformers==4.53.3
bitsandbytes==0.47.0
lerobot==0.4.4
libero==0.1.0
accelerate==1.13.0
safetensors==0.7.0
gymnasium==1.3.0
mujoco==3.2.7
pillow==11.3.0

